A Pythagoras Tree Grown from a Dodecahedron

The Pythagoras tree of A. E. Bosman (1942) is drawn with squares in the plane and, in the three-dimensional versions we know of, with cubes. This article documents a tree built instead from regular dodecahedra: each dodecahedron carries five smaller copies, one on each edge of a single pentagonal "crown" face, scaled by $g \approx 0.4346$ and twisted by $45^\circ$ about the edge. The construction first existed only as a pair of rendered images and two undocumented C++ programs. We recover its exact parameters from the original Blender scene, reformulate it as an iterated function system with condensation, and prove with a short computer-assisted argument that it never collides with itself: two of its dodecahedra overlap only when one is the parent of the other. A Pythagorean identity for the six face axes of the dodecahedron singles out the scale $1/\sqrt{5}$ and the twist $\arccos(1/\sqrt{5})$. With these values each child rests flat against a face of its parent, the five children together have exactly the parent's surface area, and the crown of the tree is a fractal of Hausdorff dimension exactly 2. Finally we ask whether the tree can grow on all twelve faces at once. A parity argument shows that at the artwork's proportions it cannot, but smaller scale factors admit certified clash-free all-faces trees.

==> anc/README.md <==
# The dodecahedral Pythagoras tree

Code, data and article for a Pythagoras tree built from regular dodecahedra
(Miguel Esteban Pérez Ibarra, ESFM-IPN). Article: *A Pythagoras Tree Grown from a Dodecahedron*,
`paper/dodecahedral_pythagoras_tree.pdf`.

* `paper/dodecahedral_pythagoras_tree.tex` (and `.pdf`) is the article; `arxiv/` holds the
  submission bundle (`bash scripts/make_arxiv.sh` rebuilds it).
* `dodecatree/` is the Python package:
  * `geometry.py`: the base dodecahedron (vertex and face order of the original C++), constants, symmetry group.
  * `legacy.py`: a faithful port of the original child maps, quirks included.
  * `tree.py`: the exact construction `f_k(x) = g Rot(e_k, θ) x + d m_k` as an IFS with condensation, plus the all-faces variants.
  * `clash.py`: exact separating-axis collision test and overlap volumes.
  * `certify.py`: a computer-assisted proof that a tree is self-avoiding at *every* depth.
  * `io.py`: STL and OBJ output.
* `legacy/` holds the original programs (`DedocaedroTREEverCELLS.cpp`, `DedocaedroA-copia.cpp`) and their headers.

## Quick start

```bash
python3 -m venv .venv && .venv/bin/pip install numpy scipy matplotlib
.venv/bin/python scripts/make_tree.py --preset artwork -o out/artwork.stl         # the artwork, depth 5
.venv/bin/python scripts/make_tree.py --g 0.4472136 --theta 63.4349488 --d 1.4472136 -o out/pythagorean.stl
.venv/bin/python scripts/make_tree.py --mode thirty --g 0.35 --depth 4 -o out/all_faces.stl
```

## Reproducing the paper

| step | command | output |
|---|---|---|
| build the original C++ | `bash scripts/build_legacy.sh` | `out/legacy_*.stl` |
| export the Blender scene | `blender -b ~/Downloads/DODC_4.blend --python scripts/export_blend.py` | `out/dragon7.npz` |
| port vs C++ vs Blender | `.venv/bin/python scripts/verify_legacy.py` | `out/verify_legacy.txt` |
| propositions | `.venv/bin/python scripts/theory_checks.py` | `out/theory_checks.txt` |
| clash study and phase diagrams (~1 h on 4 cores) | `.venv/bin/python scripts/clash_study.py` | `out/clash_study.json` |
| critical scale g_c | `.venv/bin/python scripts/critical_g.py` | `out/critical_g.json` |
| figures | `scripts/make_figures_2d.py`, `scripts/make_figures_3d.py` (needs Blender) | `paper/figures/` |

## Findings in one paragraph

The artwork (`tree_7.png`, `tree_11.png`, scene `DODC_4.blend`) is `DedocaedroTREEverCELLS.cpp` with all five
children enabled, depth 5, faces drawn solid: g = 0.36·(1+√2)/2 ≈ 0.4346, d = 1.125·(1+√2)/2 ≈ 1.358 and a
+45° twist about each crown edge. The Python port matches the compiled C++ to 5e-7. The tree is
certified self-avoiding at all depths: only parent–child joints overlap. The Pythagorean member
g = 1/√5, θ = arccos(1/√5), d = 1 + 1/√5 conserves surface area per generation (the six face axes form a
tight frame), touches without overlapping, and has a crown of Hausdorff dimension exactly 2. Growing
from all twelve faces is impossible at the artwork's proportions: a parity argument forces at least six
mis-twisted sibling pairs. It becomes possible, and certified, for g ≤ 0.35 at 45°.


==> anc/dodecatree/certify.py <==
"""Computer-assisted proof that a tree is self-avoiding at *every* depth.

Setting.  T = B U f_1(T) U ... U f_N(T) (the crown tree) and, optionally,
a root with its own children, T_root = B U r_1(T) U ... U r_M(T).

Claim.  Two nodes have intersecting interiors only if one is the parent of
the other, provided a convex polytope Q exists with

  (1) B ⊆ Q and f_k(Q) ⊆ Q for all k            (so T ⊆ Q);
  (2) for j != k the pieces of r_j(P_L) and r_k(P_L) have disjoint interiors,
      where P_L = U_{|w|<L} f_w(B)  U  U_{|w|=L} f_w(Q) ⊇ T;
  (3) int B ∩ r_k f_j(Q) = ∅ for all k, j;
  (4) conditions (2) and (3) also for the crown maps themselves (r = f).

Proof sketch.  Take nodes f_u(B) ≠ f_v(B), strip their common prefix with
the similarity f_w^{-1}.  If one word becomes empty and the other has length
1 they are parent and child.  If one is empty and the other has length >= 2,
(3) separates them.  Otherwise the words start with different letters j ≠ k
and the two nodes lie in r_j(P_L) and r_k(P_L), separated by (2).

Q is the fixed point of the support-function iteration
h <- max(h_B, max_k [u . t_k + g h_Q(R_k^T u)]) over a fixed set of
directions u, which converges geometrically (ratio g).  Interior overlap of
two convex polytopes is decided with the Chebyshev-ball LP: the largest ball
inside both has radius r; r <= 0 means disjoint interiors and -r is a
certified separation margin.
"""
import numpy as np
from scipy.optimize import linprog
from scipy.spatial import ConvexHull, HalfspaceIntersection

from .geometry import CIRCUMRADIUS, INRADIUS, VERTICES, face_normals
from .tree import grow

_HB = np.hstack([face_normals(), -INRADIUS * np.ones((12, 1))])   # a.x + b <= 0


def invariant_polytope(maps, n_seed=4, n_random=400, tol=1e-13, seed=0):
    """Vertices of a polytope Q with B ⊆ Q and f_k(Q) ⊆ Q, and the residual."""
    pts = np.concatenate([n.vertices for n in grow(maps, n_seed)])
    U = ConvexHull(pts).equations[:, :3]
    X = np.random.default_rng(seed).normal(size=(n_random, 3))
    U = np.vstack([U, X]) / np.linalg.norm(np.vstack([U, X]), axis=1, keepdims=True)
    hB = (VERTICES @ U.T).max(axis=0)
    h = (pts @ U.T).max(axis=0)
    c = pts.mean(axis=0)

    def verts(h):
        return HalfspaceIntersection(np.hstack([U, -h[:, None]]), c).intersections

    for _ in range(500):
        V = verts(h)
        new = np.maximum(hB, np.max([U @ t + ((V @ A.T) @ U.T).max(axis=0) for A, t in maps], axis=0))
        done = np.abs(new - h).max() < tol
        h = new
        if done:
            break
    # Outer-round by 1e-9 and re-verify the inclusion on the actual vertices.
    h = h + 1e-9
    V = verts(h)
    resid = max(((V @ A.T + t) @ U.T - h).max() for A, t in maps)
    resid = max(resid, (VERTICES @ U.T - h).max())
    return V, resid


def _place(H, A, t):
    """Half-spaces of A X + t from those of X (rows a.x + b <= 0), normalised."""
    a = H[:, :3] @ np.linalg.inv(A)
    b = H[:, 3] - a @ t
    nr = np.linalg.norm(a, axis=1)
    return np.hstack([a / nr[:, None], (b / nr)[:, None]])


def overlap_radius(H1, H2):
    """Radius of the largest ball inside both polytopes (negative: separated)."""
    H = np.vstack([H1, H2])
    res = linprog([0, 0, 0, -1], A_ub=np.hstack([H[:, :3], np.ones((len(H), 1))]),
                  b_ub=-H[:, 3], bounds=[(None, None)] * 4, method="highs")
    return res.x[3]


def _compose(m1, m2):
    return m1[0] @ m2[0], m1[0] @ m2[1] + m1[1]


def certify(maps, root_maps=None, L=1, symmetric_pairs=None):
    """Run the checks (1)-(4).  Returns a dict of margins; the tree is
    certified self-avoiding iff result["certified"] is True.

    symmetric_pairs: optional list of (j, k) root-branch pairs that represent
    all pairs up to a symmetry of the configuration (saves time).
    """
    V, resid = invariant_polytope(maps)
    HQ = ConvexHull(V).equations
    RQ = np.linalg.norm(V, axis=1).max()

    def pieces(m):
        out = []

        def rec(A, t, lev):
            s = np.cbrt(np.linalg.det(A))
            if lev < L:
                out.append((_place(_HB, A, t), t, s * CIRCUMRADIUS))
                for Ak, tk in maps:
                    rec(A @ Ak, A @ tk + t, lev + 1)
            else:
                out.append((_place(HQ, A, t), t, s * RQ))
        rec(*m, 0)
        return out

    def branch_margin(fam, pairs):
        worst = -np.inf
        P = {}
        for j, k in pairs:
            for i in (j, k):
                if i not in P:
                    P[i] = pieces(fam[i])
            for H1, c1, r1 in P[j]:
                for H2, c2, r2 in P[k]:
                    if np.linalg.norm(c1 - c2) < r1 + r2:
                        worst = max(worst, overlap_radius(H1, H2))
        return worst

    def root_margin(fam):
        return max(overlap_radius(_HB, _place(HQ, *_compose(r, f))) for r in fam for f in maps)

    n = len(maps)
    out = {"Q_vertices": len(V), "Q_residual": float(resid)}
    out["crown_siblings"] = branch_margin(maps, [(j, k) for j in range(n) for k in range(j + 1, n)])
    out["crown_root_vs_grandchildren"] = root_margin(maps)
    ok = resid <= 0 and out["crown_siblings"] < 0 and out["crown_root_vs_grandchildren"] < 0
    if root_maps is not None:
        m = len(root_maps)
        pairs = symmetric_pairs or [(j, k) for j in range(m) for k in range(j + 1, m)]
        out["root_siblings"] = branch_margin(root_maps, pairs)
        out["root_vs_grandchildren"] = root_margin(root_maps)
        ok = ok and out["root_siblings"] < 0 and out["root_vs_grandchildren"] < 0
    out["certified"] = bool(ok)
    return out


==> anc/dodecatree/clash.py <==
"""Exact collision ("clash") detection between the dodecahedra of a tree.

Two placed copies of B are convex polytopes, so the separating-axis theorem
is exact: their interiors are disjoint iff some axis among the 6 face-normal
directions of each copy and the 15 x 15 cross products of their edge
directions separates their projections.  Overlap volumes are computed
exactly as the volume of the intersection of the 24 half-spaces.
"""
import numpy as np
from scipy.optimize import linprog
from scipy.spatial import ConvexHull, HalfspaceIntersection, cKDTree

from .geometry import CIRCUMRADIUS, INRADIUS, VERTICES, edges, face_normals

_N6 = []                                          # one normal per opposite pair
for f in face_normals():
    if not any(abs(f @ g + 1) < 1e-9 for g in _N6):
        _N6.append(f)
_N6 = np.array(_N6)
assert len(_N6) == 6
_E15 = []
for a, b in edges():
    e = VERTICES[b] - VERTICES[a]
    e /= np.linalg.norm(e)
    if not any(abs(abs(e @ f) - 1) < 1e-9 for f in _E15):
        _E15.append(e)
_E15 = np.array(_E15)
assert len(_E15) == 15
assert np.allclose(np.abs(face_normals() @ _N6.T).max(axis=1), 1)


def penetration(n1, n2):
    """Minimum projection overlap over all separating-axis candidates,
    relative to the smaller node's scale.  <= 0 means disjoint interiors
    (0 = touching); > 0 means the interiors intersect."""
    R1, R2 = n1.A / n1.scale, n2.A / n2.scale
    axes = [ _N6 @ R1.T, _N6 @ R2.T ]
    e1, e2 = _E15 @ R1.T, _E15 @ R2.T
    cr = np.cross(e1[:, None, :], e2[None, :, :]).reshape(-1, 3)
    nr = np.linalg.norm(cr, axis=1)
    axes.append(cr[nr > 1e-9] / nr[nr > 1e-9, None])
    ax = np.concatenate(axes)
    p1, p2 = n1.vertices @ ax.T, n2.vertices @ ax.T
    ov = np.minimum(p1.max(0), p2.max(0)) - np.maximum(p1.min(0), p2.min(0))
    return ov.min() / min(n1.scale, n2.scale)


def _halfspaces(n):
    """Rows [a, b] with a.x + b <= 0 for the placed copy n."""
    R = n.A / n.scale
    nn = face_normals() @ R.T
    off = n.scale * INRADIUS + nn @ n.t
    return np.hstack([nn, -off[:, None]])


def overlap_volume(n1, n2):
    """Exact volume of n1 ∩ n2 (0 if the interiors are disjoint)."""
    H = np.vstack([_halfspaces(n1), _halfspaces(n2)])
    # Chebyshev centre: maximise r s.t. a.x + r|a| <= -b
    norm = np.linalg.norm(H[:, :3], axis=1)
    res = linprog([0, 0, 0, -1], A_ub=np.hstack([H[:, :3], norm[:, None]]),
                  b_ub=-H[:, 3], bounds=[(None, None)] * 3 + [(0, None)])
    if not res.success or res.x[3] < 1e-12:
        return 0.0
    hs = HalfspaceIntersection(H, res.x[:3])
    return ConvexHull(hs.intersections).volume


def relation(w1, w2):
    """Genealogical relation of two words (tree order: child = word + (k,))."""
    if len(w1) > len(w2):
        w1, w2 = w2, w1
    if w2[:len(w1)] == w1:
        return "parent-child" if len(w2) == len(w1) + 1 else "ancestor"
    if len(w1) == len(w2) and w1[:-1] == w2[:-1]:
        return "siblings"
    return "other"


def find_clashes(nodes, tol=1e-9, volumes=False):
    """All pairs of nodes whose interiors intersect.

    Returns a list of dicts (i, j, relation, depth, pen[, vol]).  `depth` is
    the larger of the two node depths, i.e. the generation at which the
    clash first appears.
    """
    C = np.array([n.t for n in nodes])
    r = np.array([n.scale for n in nodes]) * CIRCUMRADIUS
    tree = cKDTree(C)
    rmax = r.max()
    out = []
    for i in range(len(nodes)):
        for j in tree.query_ball_point(C[i], r[i] + rmax):
            if j <= i or np.linalg.norm(C[i] - C[j]) >= r[i] + r[j]:
                continue
            pen = penetration(nodes[i], nodes[j])
            if pen > tol:
                rec = dict(i=i, j=j, relation=relation(nodes[i].word, nodes[j].word),
                           depth=max(nodes[i].depth, nodes[j].depth), pen=pen)
                if volumes:
                    rec["vol"] = overlap_volume(nodes[i], nodes[j])
                out.append(rec)
    return out


==> anc/dodecatree/geometry.py <==
"""Exact geometry of the regular dodecahedron used by the tree.

The base solid B is the dodecahedron with midradius 1 whose 20 vertices are
the points (+-1/phi, +-1/phi, +-1/phi), (0, +-1, +-1/phi^2) and its cyclic
permutations.  Vertex and face numbering follow the original C++ program
(legacy/DedocaedroTREEverCELLS.cpp) so that results can be compared index by
index.
"""
from itertools import product

import numpy as np

PHI = (1 + 5 ** 0.5) / 2
G1 = 1 / PHI          # 0.618...
G2 = 1 / PHI ** 2     # 0.381...

VERTICES = np.array([
    (G2, 0.0, 1.0), (-G2, 0.0, 1.0), (-G1, G1, G1), (0.0, 1.0, G2),
    (G1, G1, G1), (0.0, -1.0, G2), (G1, -G1, G1), (-G1, -G1, G1),
    (G2, 0.0, -1.0), (-G2, 0.0, -1.0), (-G1, -G1, -G1), (0.0, -1.0, -G2),
    (G1, -G1, -G1), (G1, G1, -G1), (0.0, 1.0, -G2), (-G1, G1, -G1),
    (1.0, -G2, 0.0), (-1.0, G2, 0.0), (-1.0, -G2, 0.0), (1.0, G2, 0.0),
])

# Faces as listed in the legacy Pentagon(...) calls.  Face 0 is the "crown"
# face whose five edges carry the children in the original program.
FACES = [
    (0, 1, 2, 3, 4), (1, 0, 6, 5, 7), (2, 3, 14, 15, 17), (1, 2, 17, 18, 7),
    (5, 7, 18, 10, 11), (6, 5, 11, 12, 16), (0, 6, 16, 19, 4),
    (4, 19, 13, 14, 3), (16, 12, 8, 13, 19), (14, 13, 8, 9, 15),
    (17, 15, 9, 10, 18), (11, 10, 9, 8, 12),
]

EDGE_LENGTH = 2 * G2                       # 0.7639...
MIDRADIUS = 1.0
CIRCUMRADIUS = float(np.linalg.norm(VERTICES[0]))           # sqrt(3)/phi
INRADIUS = float(np.linalg.norm(VERTICES[list(FACES[0])].mean(axis=0)))  # 0.8507...
VOLUME = (15 + 7 * 5 ** 0.5) / 4 * EDGE_LENGTH ** 3
FACE_AREA = 0.25 * np.sqrt(5 * (5 + 2 * 5 ** 0.5)) * EDGE_LENGTH ** 2
SURFACE = 12 * FACE_AREA


def face_normals():
    """Outward unit normals of the 12 faces, in FACES order."""
    out = []
    for f in FACES:
        c = VERTICES[list(f)].mean(axis=0)
        out.append(c / np.linalg.norm(c))
    return np.array(out)


def edges():
    """The 30 edges as sorted vertex pairs."""
    es = set()
    for f in FACES:
        for i in range(5):
            a, b = f[i], f[(i + 1) % 5]
            es.add((min(a, b), max(a, b)))
    return sorted(es)


def crown_edges():
    """The five edges of face 0 in the order used by the legacy children.

    Child k of the original program sits on the k-th of these edges:
    k=0: v0v1, k=1: v1v2, k=2: v2v3, k=3: v3v4, k=4: v4v0.
    """
    f = FACES[0]
    return [(f[i], f[(i + 1) % 5]) for i in range(5)]


def rotation(axis, angle):
    """Right-handed rotation by `angle` (radians) about the unit vector `axis`."""
    a = np.asarray(axis, float)
    a = a / np.linalg.norm(a)
    K = np.array([[0, -a[2], a[1]], [a[2], 0, -a[0]], [-a[1], a[0], 0]])
    return np.eye(3) + np.sin(angle) * K + (1 - np.cos(angle)) * K @ K


def axis_angle(R):
    """Inverse of `rotation`: returns (unit axis, angle in [0, pi])."""
    ang = np.arccos(np.clip((np.trace(R) - 1) / 2, -1, 1))
    if ang < 1e-12:
        return np.array([0.0, 0.0, 1.0]), 0.0
    if abs(ang - np.pi) < 1e-6:
        w, v = np.linalg.eigh((R + R.T) / 2)
        return v[:, np.argmax(w)], ang
    ax = np.array([R[2, 1] - R[1, 2], R[0, 2] - R[2, 0], R[1, 0] - R[0, 1]])
    return ax / np.linalg.norm(ax), ang


def symmetry_group():
    """The 60 rotations of the icosahedral group I that preserve VERTICES."""
    key = {tuple(np.round(v, 9)) for v in VERTICES}
    gens = [rotation(face_normals()[0], 2 * np.pi / 5),
            rotation(VERTICES[0], 2 * np.pi / 3)]
    group = [np.eye(3)]
    frontier = [np.eye(3)]
    while frontier:
        new = []
        for M in frontier:
            for G in gens:
                P = G @ M
                if not any(np.allclose(P, Q, atol=1e-9) for Q in group):
                    group.append(P)
                    new.append(P)
        frontier = new
    assert len(group) == 60
    for M in group:
        assert {tuple(np.round(v, 9)) for v in VERTICES @ M.T} == key
    return np.array(group)


def triangles(V):
    """Fan-triangulate the 12 pentagons of a placed copy with vertices V (20x3)."""
    tris = []
    for f in FACES:
        for i in (1, 2, 3):
            tris.append((V[f[0]], V[f[i]], V[f[i + 1]]))
    return np.array(tris)


def _self_check():
    vs = VERTICES
    d = np.linalg.norm(vs[:, None] - vs[None], axis=2)
    assert np.isclose(np.sort(d[0])[1], EDGE_LENGTH)
    for a, b in edges():
        assert np.isclose(d[a, b], EDGE_LENGTH)
        assert np.isclose(np.linalg.norm((vs[a] + vs[b]) / 2), MIDRADIUS)
    assert len(edges()) == 30
    n = face_normals()
    for f, nn in zip(FACES, n):
        assert np.allclose((vs[list(f)] @ nn), INRADIUS)
    assert set(map(tuple, (np.sign(np.round(vs, 9)) != 0).astype(int))) <= set(product((0, 1), repeat=3))


_self_check()


==> anc/dodecatree/io.py <==
"""STL input/output."""
import struct

import numpy as np

from .geometry import FACES, triangles


def read_ascii_stl(path):
    """Return an (n, 3, 3) array of triangles from an ASCII STL file."""
    pts = []
    with open(path, encoding="latin-1") as fh:
        for line in fh:
            s = line.split()
            if s and s[0] == "vertex":
                pts.append([float(x) for x in s[1:4]])
    return np.array(pts).reshape(-1, 3, 3)


def write_binary_stl(path, nodes, name=b"dodecahedral pythagoras tree"):
    """Write the solid dodecahedra of `nodes` as a binary STL."""
    tris = np.concatenate([triangles(n.vertices) for n in nodes])
    nrm = np.cross(tris[:, 1] - tris[:, 0], tris[:, 2] - tris[:, 0])
    nrm /= np.linalg.norm(nrm, axis=1, keepdims=True)
    rec = np.zeros(len(tris), dtype=[("n", "<f4", 3), ("v", "<f4", (3, 3)), ("a", "<u2")])
    rec["n"], rec["v"] = nrm, tris
    with open(path, "wb") as fh:
        fh.write(name[:80].ljust(80, b" "))
        fh.write(struct.pack("<I", len(tris)))
        fh.write(rec.tobytes())
    return len(tris)


def write_obj(path, nodes):
    """Write the nodes as an OBJ with true pentagonal faces and one group per depth."""
    with open(path, "w") as fh:
        fh.write("# dodecahedral pythagoras tree\n")
        base = 1
        for n in nodes:
            fh.write(f"g depth{n.depth}\n")
            for v in n.vertices:
                fh.write(f"v {v[0]:.8f} {v[1]:.8f} {v[2]:.8f}\n")
            for f in FACES:
                fh.write("f " + " ".join(str(base + i) for i in f) + "\n")
            base += 20


==> anc/dodecatree/legacy.py <==
"""Faithful port of the child maps in the original C++ programs.

Every quirk is reproduced on purpose so that the port can be checked
number-for-number against the compiled originals:

* ``Matrix3D(axis, t)`` takes *degrees*, and its 'y' matrix is the transpose
  of the usual right-handed one (legacy/Matrix3D.cpp, lines 30-49).
* ``gold`` inside ``Draw1`` is (1 + sqrt 2)/2, not the golden ratio, so the
  scale factor is g = 0.36 (1 + sqrt 2)/2 = 0.43457... and the offset is
  d = 1.125 (1 + sqrt 2)/2 = 1.35800...
* Edge directions and edge-midpoint directions are typed in with two decimals
  (e.g. (0.5, 0.31, 0.81) for (1/2, 1/(2 phi), phi/2)).
* DedocaedroA-copia.cpp feeds radians where degrees are expected, so its
  rotations are tiny (pi/4 "degrees" ~ 0.785 deg); variant="acopia".

A child map is the affine map x -> g R x + p applied to the parent's *world*
coordinates, so the whole construction is an iterated function system with
condensation (see dodecatree.tree).
"""
import numpy as np

SQRT2_GOLD = (1 + 2 ** 0.5) / 2          # the constant named `gold` in Draw1
LEGACY_G = 0.36 * SQRT2_GOLD
LEGACY_D = 1.125 * SQRT2_GOLD

# (edge-midpoint direction p/d, h0 = xy-projection of the edge, h1 = edge, sign of twist)
_CHILDREN = [
    ((0.0, 0.0, 1.0), None, None, +1),
    ((-0.5, 0.31, 0.81), (-0.24, 0.62, 0.0), (-0.24, 0.62, -0.38), +1),
    ((-0.31, 0.81, 0.5), (0.62, 0.38, 0.0), (0.62, 0.38, -0.24), +1),
    ((0.31, 0.81, 0.5), (-0.62, 0.38, 0.0), (-0.62, 0.38, -0.24), -1),
    ((0.5, 0.31, 0.81), (0.24, 0.62, 0.0), (0.24, 0.62, -0.38), -1),
]


def mat3d(axis, t_deg):
    """Matrix3D(axis, t) from legacy/Matrix3D.cpp (degrees, legacy 'y' sign)."""
    c, s = np.cos(np.radians(t_deg)), np.sin(np.radians(t_deg))
    r, q = {"x": (1, 2), "y": (0, 2), "z": (0, 1)}[axis]
    M = np.eye(3)
    M[r, r], M[r, q], M[q, r], M[q, q] = c, -s, s, c
    return M


def _acos_between(a, b):
    a, b = np.asarray(a, float), np.asarray(b, float)
    return np.arccos(a @ b / (np.linalg.norm(a) * np.linalg.norm(b)))


def legacy_maps(variant="cells", angle=45.0):
    """Return the five legacy child maps as a list of (A, p) with A = g R.

    variant="cells":  DedocaedroTREEverCELLS.cpp (twist `angle` degrees).
    variant="acopia": DedocaedroA-copia.cpp (radian/degree mix-up; `angle`
                      is ignored and the twist is pi/4 "degrees").
    """
    g, d = LEGACY_G, LEGACY_D
    maps = []
    for k, (pdir, h0, h1, sgn) in enumerate(_CHILDREN):
        if variant == "cells":
            twist = angle
            deg = 180 / 3.141592            # the C++ uses 360/(2*3.141592)
        elif variant == "acopia":
            twist = 3.1415926535 * 0.25     # 3.1415926535 * (1/RO) with RO = 4
            deg = 1.0                       # phi, teta left in radians
        else:
            raise ValueError(variant)
        if k == 0:
            R = mat3d("x", twist)
        else:
            ph = _acos_between(h0, (1, 0, 0)) * deg
            te = _acos_between(h1, (0, 0, -1)) * deg
            R = (mat3d("z", ph) @ mat3d("y", te) @ mat3d("z", sgn * twist)
                 @ mat3d("y", -te) @ mat3d("z", -ph))
        maps.append((g * R, d * np.array(pdir)))
    return maps


==> anc/dodecatree/tree.py <==
"""The dodecahedral Pythagoras tree as an IFS with condensation.

A tree is given by a base solid B (the unit-midradius dodecahedron) and a
finite list of contracting similarities f_k(x) = A_k x + t_k.  The tree is
the unique non-empty compact set with

    T = B  U  f_1(T) U ... U f_N(T),

and its depth-n approximation consists of the images f_w(B) for all words w
of length <= n.  A node is stored as (word, A, t) with A = scale * rotation.
"""
from dataclasses import dataclass

import numpy as np

from .geometry import FACES, VERTICES, crown_edges, edges, face_normals, rotation, symmetry_group


@dataclass(frozen=True)
class Node:
    word: tuple
    A: np.ndarray
    t: np.ndarray

    @property
    def depth(self):
        return len(self.word)

    @property
    def scale(self):
        return float(np.cbrt(np.linalg.det(self.A)))

    @property
    def vertices(self):
        return VERTICES @ self.A.T + self.t


def grow(maps, depth, order="legacy"):
    """All nodes f_w(B) with |w| <= depth.

    order="legacy" reproduces the C++ recursion, in which the node reached
    by choosing k1, then k2, ... is f_kn o ... o f_k1 (B) and nodes are
    emitted in pre-order.  order="tree" uses f_k1 o ... o f_kn (B), so that
    a node's children are its own images f_w o f_k (B) and sit on its own
    edges.  Both orders produce the same set of nodes.
    """
    out = []

    def rec(word, A, t):
        out.append(Node(word, A, t))
        if len(word) == depth:
            return
        for k, (Ak, tk) in enumerate(maps):
            if order == "legacy":     # f_k o (current)
                rec(word + (k,), Ak @ A, Ak @ t + tk)
            else:                     # (current) o f_k
                rec(word + (k,), A @ Ak, A @ tk + t)

    rec((), np.eye(3), np.zeros(3))
    return out


def crown_frames():
    """For each crown edge k: (m_k, e_k), the unit midpoint direction and the
    unit edge direction oriented as in the legacy rotation axes."""
    frames = []
    for a, b in crown_edges():
        m = (VERTICES[a] + VERTICES[b]) / 2
        e = VERTICES[a] - VERTICES[b]
        frames.append((m / np.linalg.norm(m), e / np.linalg.norm(e)))
    return frames


# Twist signs of the five legacy children about the cyclically oriented crown
# edges.  (The C++ writes -angle for children 3 and 4, but their axes are typed
# with the opposite orientation, so all five twists agree.)
LEGACY_TWIST_SIGNS = (+1, +1, +1, +1, +1)


def crown_maps(g, d, theta, signs=LEGACY_TWIST_SIGNS):
    """The clean ("formal") version of the legacy maps with exact constants:

        f_k(x) = g Rot(e_k, s_k theta) x + d m_k ,   k = 0..4,

    where m_k is the unit direction of the midpoint of the k-th edge of the
    crown face, e_k the unit direction of that edge, and theta in radians.
    """
    return [(g * rotation(e, s * theta), d * m)
            for (m, e), s in zip(crown_frames(), signs)]


# ---------------------------------------------------------------------------
# Extensions of the crown tree to all twelve faces
# ---------------------------------------------------------------------------

def face_rotations():
    """For each face j a rotation gamma_j of the symmetry group with
    gamma_j(face 0) = face j.  Because the crown tree has the dihedral
    symmetry of its crown face, the choice among the five such rotations
    does not affect gamma_j(T_crown)."""
    n = face_normals()
    group = symmetry_group()
    return [next(G for G in group if np.allclose(G @ n[0], n[j], atol=1e-9))
            for j in range(len(FACES))]


def edge_faces():
    """For each edge of geometry.edges(): the two faces containing it, and
    for each of those faces the crown index k such that gamma_j maps crown
    edge k onto it.  Returns a list of [(j, k), (j', k')] (lower face first)."""
    Gs = face_rotations()
    mids = {tuple(np.round((VERTICES[a] + VERTICES[b]) / 2, 6)): i
            for i, (a, b) in enumerate(edges())}
    out = [[] for _ in mids]
    for j, G in enumerate(Gs):
        for k, (a, b) in enumerate(crown_edges()):
            m = (VERTICES[a] + VERTICES[b]) / 2 @ G.T
            out[mids[tuple(np.round(m, 6))]].append((j, k))
    assert all(len(x) == 2 for x in out)
    return out


def lowest_face_owner():
    """Edge ownership in which every edge belongs to its lower-numbered face."""
    return [ef[0][0] for ef in edge_faces()]


def all_faces(maps, depth, mode="twelve", owner=None):
    """Grow crown trees on every face of the root.

    mode="twelve": the union of the twelve rotated copies gamma_j(T_crown)
        sharing the root, so every edge of the root carries two "twin"
        children, one from each adjacent face.
    mode="thirty": every root edge e carries a single branch, the one
        coming from the face owner[e] (default: the lower-numbered face).
        The branch is gamma_j(f_k(T_crown)); its twist is +theta about e
        oriented counter-clockwise around the owning face.
    mode="ifs30": the IFS of the 30 maps gamma_j f_k gamma_j^-1 (one per edge,
        chosen by `owner`) applied at every node, so every node sprouts on
        all 30 of its own edges.

    First letters of words encode (face j, edge k) as 5 j + k.
    """
    Gs = face_rotations()
    if owner is None:
        owner = lowest_face_owner()
    chosen = []
    for e, ef in enumerate(edge_faces()):
        if mode == "twelve":
            chosen.extend(ef)
        else:
            chosen.extend(jk for jk in ef if jk[0] == owner[e])
    if mode == "ifs30":
        fam = [(Gs[j] @ maps[k][0] @ Gs[j].T, Gs[j] @ maps[k][1]) for j, k in chosen]
        return grow(fam, depth, order="tree")
    crown = grow(maps, depth, order="tree")
    nodes = [crown[0]]
    for j, k in sorted(chosen):
        G = Gs[j]
        nodes.extend(Node((5 * j + k,) + n.word[1:], G @ n.A, G @ n.t)
                     for n in crown[1:] if n.word[0] == k)
    return nodes


==> anc/legacy/DedocaedroA-copia.cpp <==
#include <iostream>
#include <cstdlib>
#include <cstdio>
#include <cmath>
#include "stl.hpp"
#include "Vector3D.hpp"
#include "Matrix3D.hpp"


using namespace std;


class Torus : public STL {
     public:
	Torus(const char nombre[]);
	void Draw1(   
	             double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15, 
                 double x16, double x17, double x18,
                 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double x25, double x26, double x27, 
                 double x28, double x29, double x30,
                 double x31, double x32, double x33,
				 double x34, double x35, double x36,
				 double x37, double x38, double x39,
				 double x40, double x41, double x42,
				 double x43, double x44, double x45,
				 double x46, double x47, double x48,
				 double x49, double x50, double x51,
				 double x52, double x53, double x54,
				 double x55, double x56, double x57,
				 double x58, double x59, double x60,
				 double   r, double   angle,  int n,
				  double  d1, double  d2, double d3
				    
				  );
	 void Draw2(   
	             double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15, 
                 double x16, double x17, double x18,
                 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double x25, double x26, double x27, 
                 double x28, double x29, double x30,
                 double x31, double x32, double x33,
				 double x34, double x35, double x36,
				 double x37, double x38, double x39,
				 double x40, double x41, double x42,
				 double x43, double x44, double x45,
				 double x46, double x47, double x48,
				 double x49, double x50, double x51,
				 double x52, double x53, double x54,
				 double x55, double x56, double x57,
				 double x58, double x59, double x60,
				 double   r, double   angle,  int n,
				  double  d1, double  d2, double d3
				     
				  ); 
	 
	 void Draw3(   
	             double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15,
				 double x16, double x17, double x18,
				 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double   r, double   angle,  int n    
				  );			  
	 
	 
	 void Draw4(   
	             double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15,
				 double x16, double x17, double x18,
				 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double   r, double   angle,  int n    
				  );			  
};


Torus::Torus(const char nombre[]) : STL(nombre)
{
}

void Torus::Draw1(
                 double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15, 
                 double x16, double x17, double x18,
                 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double x25, double x26, double x27, 
                 double x28, double x29, double x30,
                 double x31, double x32, double x33,
				 double x34, double x35, double x36,
				 double x37, double x38, double x39,
				 double x40, double x41, double x42,
				 double x43, double x44, double x45,
				 double x46, double x47, double x48,
				 double x49, double x50, double x51,
				 double x52, double x53, double x54,
				 double x55, double x56, double x57,
				 double x58, double x59, double x60,
				 double   r, double   angle, int n,
				 double  d1, double  d2, double d3
				 
                 )
{ 
     Vector3D I, J, K;
     I = Vector3D(
	                  1.0, 
	                  0.0,  
		              0.0
				 );
	 
	 J = Vector3D(
	                  0.0, 
	                  1.0,  
		              0.0
				 );			 
     
     K = Vector3D(
	                  0.0, 
	                  0.0,  
		              1.0
				 );
   
	Vector3D v[20] = {
         Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
         
         
     };
     
     double gold = (1 + sqrt(2)) / 2;
     
     double g = gold * 0.36;
     double d = gold * 1.125;
     double ROx = 4.0;
     double ROy = 4.0;
     double ROz = 4.0;
     
     Vector3D w[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
         
         
         Vector3D u[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
         
         Vector3D u1[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
         
         Vector3D u2[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
     	
     double x = r * cos(angle);
	 double y = r * sin(angle);
if( n == 0)
{

     facet(v[9], v[15], v[14]);
     facet(v[8], v[9], v[14]);
     facet(v[13], v[8], v[14]);
    
	
     facet(v[1], v[7], v[5]);
     facet(v[0], v[1], v[5]);
     facet(v[6], v[0], v[5]);
     
     facet(v[12], v[8], v[13]);
     facet(v[16], v[12], v[13]);
     facet(v[19], v[16], v[13]);
     
     facet(v[17], v[18], v[7]);
     facet(v[2], v[17], v[7]);
     facet(v[1], v[2], v[7]);
     
	 facet(v[18], v[17], v[15]);
     facet(v[10], v[18], v[15]);
     facet(v[9], v[10], v[15]);
     
	 facet(v[4], v[0], v[6]);
     facet(v[19], v[4], v[6]);
     facet(v[16], v[19], v[6]);
     
     facet(v[11], v[10], v[9]);
     facet(v[12], v[11], v[9]);
     facet(v[8], v[12], v[9]);
     
	 facet(v[2], v[1], v[0]);
     facet(v[3], v[2], v[0]);
     facet(v[4], v[3], v[0]);
     
     facet(v[11], v[12], v[16]);
     facet(v[5], v[11], v[16]);
     facet(v[6], v[5], v[16]);
     
     facet(v[14], v[15], v[17]);
     facet(v[3], v[14], v[17]);
     facet(v[2], v[3], v[17]);
     
	 facet(v[7], v[18], v[10]);
     facet(v[5], v[7], v[10]);
     facet(v[11], v[5], v[10]);
     
     facet(v[14], v[3], v[4]);
     facet(v[13], v[14], v[4]);
     facet(v[19], v[13], v[4]);
}
else
{
     facet(v[9], v[15], v[14]);
     facet(v[8], v[9], v[14]);
     facet(v[13], v[8], v[14]);
    
	
     facet(v[1], v[7], v[5]);
     facet(v[0], v[1], v[5]);
     facet(v[6], v[0], v[5]);
     
     facet(v[12], v[8], v[13]);
     facet(v[16], v[12], v[13]);
     facet(v[19], v[16], v[13]);
     
     facet(v[17], v[18], v[7]);
     facet(v[2], v[17], v[7]);
     facet(v[1], v[2], v[7]);
     
	 facet(v[18], v[17], v[15]);
     facet(v[10], v[18], v[15]);
     facet(v[9], v[10], v[15]);
     
	 facet(v[4], v[0], v[6]);
     facet(v[19], v[4], v[6]);
     facet(v[16], v[19], v[6]);
     
     facet(v[11], v[10], v[9]);
     facet(v[12], v[11], v[9]);
     facet(v[8], v[12], v[9]);
     
	 facet(v[2], v[1], v[0]);
     facet(v[3], v[2], v[0]);
     facet(v[4], v[3], v[0]);
     
     facet(v[11], v[12], v[16]);
     facet(v[5], v[11], v[16]);
     facet(v[6], v[5], v[16]);
     
     facet(v[14], v[15], v[17]);
     facet(v[3], v[14], v[17]);
     facet(v[2], v[3], v[17]);
     
	 facet(v[7], v[18], v[10]);
     facet(v[5], v[7], v[10]);
     facet(v[11], v[5], v[10]);
     
     facet(v[14], v[3], v[4]);
     facet(v[13], v[14], v[4]);
     facet(v[19], v[13], v[4]);
     
     for(double k = 0.0; k <= 0.0; ++k )
     {
	 
     Matrix3D R = Matrix3D('x', 3.1415926535 * (1.0 / ROx) )*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', 3.1415926535 * (0.0 / ROz));
     Vector3D p;
      p = Vector3D(
	                  0.0, 
	                  0.0,  
		              1.0 * d
				 );
     
     for (int k=0; k<20; ++k)
	 v[k]= R*v[k];
	 
	 for (int k=0; k<20; ++k)
	 v[k]= operator * ( g, v[k]);
     
     for (int k=0; k<20; ++k)
     v[k] = operator + (v[k], p);
    
     Draw1(
                 v[0].x(), v[0].y(), v[0].z(), 
                 v[1].x(), v[1].y(), v[1].z(),
                 v[2].x(), v[2].y(), v[2].z(),
				 v[3].x(), v[3].y(), v[3].z(),
				 v[4].x(), v[4].y(), v[4].z(),
				 v[5].x(), v[5].y(), v[5].z(),
				 v[6].x(), v[6].y(), v[6].z(),
				 v[7].x(), v[7].y(), v[7].z(),
				 v[8].x(), v[8].y(), v[8].z(),
				 v[9].x(), v[9].y(), v[9].z(),
				 v[10].x(), v[10].y(), v[10].z(),
				 v[11].x(), v[11].y(), v[11].z(),
				 v[12].x(), v[12].y(), v[12].z(),
				 v[13].x(), v[13].y(), v[13].z(),
				 v[14].x(), v[14].y(), v[14].z(),
				 v[15].x(), v[15].y(), v[15].z(),
				 v[16].x(), v[16].y(), v[16].z(),
				 v[17].x(), v[17].y(), v[17].z(),
				 v[18].x(), v[18].y(), v[18].z(),
				 v[19].x(), v[19].y(), v[19].z(),
				        r,    angle,       n-1,
				        d1 , d2, d3
				 
                 );
                 
     facet(w[9], w[15], w[14]);
     facet(w[8], w[9], w[14]);
     facet(w[13], w[8], w[14]);
    
	
     facet(w[1], w[7], w[5]);
     facet(w[0], w[1], w[5]);
     facet(w[6], w[0], w[5]);
     
     facet(w[12], w[8], w[13]);
     facet(w[16], w[12], w[13]);
     facet(w[19], w[16], w[13]);
     
     facet(w[17], w[18], w[7]);
     facet(w[2], w[17], w[7]);
     facet(w[1], w[2], w[7]);
     
	 facet(w[18], w[17], w[15]);
     facet(w[10], w[18], w[15]);
     facet(w[9], w[10], w[15]);
     
	 facet(w[4], w[0], w[6]);
     facet(w[19], w[4], w[6]);
     facet(w[16], w[19], w[6]);
     
     facet(w[11], w[10], w[9]);
     facet(w[12], w[11], w[9]);
     facet(w[8], w[12], w[9]);
     
	 facet(w[2], w[1], w[0]);
     facet(w[3], w[2], w[0]);
     facet(w[4], w[3], w[0]);
     
     facet(w[11],w[12], w[16]);
     facet(w[5], w[11], w[16]);
     facet(w[6], w[5], w[16]);
     
     facet(w[14],w[15], w[17]);
     facet(w[3], w[14], w[17]);
     facet(w[2], w[3], w[17]);
     
	 facet(w[7], w[18], w[10]);
     facet(w[5], w[7], w[10]);
     facet(w[11], w[5], w[10]);
     
     facet(w[14], w[3], w[4]);
     facet(w[13], w[14], w[4]);
     facet(w[19], w[13], w[4]);
    //   d = 0.45 *gold;
     
      p = Vector3D(
	                  -0.5 * d, ////////Q1
	                  0.31 * d,  
		              0.81 * d
				 );
     
     Vector3D h[2] = {
	                   Vector3D(-0.24, 0.62, 0.0),//proyXYp
	                   Vector3D(-0.24, 0.62,-0.38),//palanca
	                   
	                 };
	 
     /////coordenadas esfericas de p
     //ángulo phi
     double P_pro_p_k = operator * ( h[0], I);
     double abs_I = abs(I);
     double abs_pro_p = abs(h[0]);
     double phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     
    //ángulo teta
    
     double P_p_k = operator * ( h[1], -K);
     double abs_K = abs(K);
     double abs_p = abs(h[1]);
     double teta = acos( (P_p_k) / ( abs_p * abs_K) );
     
     Matrix3D Rz_phi1 = Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Matrix3D Ry_teta1 = Matrix3D('x', 0.0 ) *
	                    Matrix3D('y', teta ) *
				        Matrix3D('z',  0.0);
				       // ROx = 4.0;
	 Matrix3D R_alpha = Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	                    Matrix3D('y', 3.1415926535 * (0.0 / ROy) ) *
				        Matrix3D('z', 3.1415926535 * (1.0 / ROz) );	
						        
     Matrix3D Ry_teta2 = Matrix3D('x', 0.0  )*
	                     Matrix3D('y',-teta ) *
				         Matrix3D('z', 0.0);  
						    
	 Matrix3D Rz_phi2 = Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 w[k]= (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          w[k];
	 
	 for (int k=0; k<20; ++k)
	 w[k]= operator * (g, w[k]);
     
     for (int k=0; k<20; ++k)
     w[k] = operator + (w[k], p);
     
     Draw1(
                 w[0].x(), w[0].y(), w[0].z(), 
                 w[1].x(), w[1].y(), w[1].z(),
                 w[2].x(), w[2].y(), w[2].z(),
				 w[3].x(), w[3].y(), w[3].z(),
				 w[4].x(), w[4].y(), w[4].z(),
				 w[5].x(), w[5].y(), w[5].z(),
				 w[6].x(), w[6].y(), w[6].z(),
				 w[7].x(), w[7].y(), w[7].z(),
				 w[8].x(), w[8].y(), w[8].z(),
				 w[9].x(), w[9].y(), w[9].z(),
				 w[10].x(), w[10].y(), w[10].z(),
				 w[11].x(), w[11].y(), w[11].z(),
				 w[12].x(), w[12].y(), w[12].z(),
				 w[13].x(), w[13].y(), w[13].z(),
				 w[14].x(), w[14].y(), w[14].z(),
				 w[15].x(), w[15].y(), w[15].z(),
				 w[16].x(), w[16].y(), w[16].z(),
				 w[17].x(), w[17].y(), w[17].z(),
				 w[18].x(), w[18].y(), w[18].z(),
				 w[19].x(), w[19].y(), w[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3
                 );       
                 
                 
     
	 
	 
	           
     facet(u[9], u[15],u[14]);
     facet(u[8], u[9], u[14]);
     facet(u[13],u[8], u[14]);
    
	
     facet(u[1], u[7], u[5]);
     facet(u[0], u[1], u[5]);
     facet(u[6], u[0], u[5]);
     
     facet(u[12],u[8], u[13]);
     facet(u[16],u[12],u[13]);
     facet(u[19],u[16],u[13]);
     
     facet(u[17],u[18],u[7]);
     facet(u[2], u[17],u[7]);
     facet(u[1], u[2], u[7]);
     
	 facet(u[18],u[17],u[15]);
     facet(u[10],u[18],u[15]);
     facet(u[9], u[10],u[15]);
     
	 facet(u[4], u[0], u[6]);
     facet(u[19],u[4], u[6]);
     facet(u[16],u[19],u[6]);
     
     facet(u[11],u[10],u[9]);
     facet(u[12],u[11],u[9]);
     facet(u[8], u[12],u[9]);
    
	 facet(u[2], u[1], u[0]);
     facet(u[3], u[2], u[0]);
     facet(u[4], u[3], u[0]);
    
     facet(u[11],u[12],u[16]);
     facet(u[5], u[11],u[16]);
     facet(u[6], u[5], u[16]);
    
     facet(u[14],u[15],u[17]);
     facet(u[3], u[14],u[17]);
     facet(u[2], u[3], u[17]);
     
	 facet(u[7], u[18],u[10]);
     facet(u[5], u[7], u[10]);
     facet(u[11],u[5], u[10]);
     
     facet(u[14],u[3], u[4]);
     facet(u[13],u[14],u[4]);
     facet(u[19],u[13],u[4]);
       d = gold *1.125;
     
      p = Vector3D(
	                  -0.31 * d, ///Q2
	                  0.81 * d,  
		              0.5 * d
				 );
	  
	  Vector3D m[2] = {
	                   Vector3D( 0.62, 0.38, 0.0),//proyXYp
	                   Vector3D( 0.62, 0.38,-0.24),//palanca
	                   
	                 };
				 
     /////coordenadas esfericas de p
     //ángulo phi
     P_pro_p_k = operator * ( m[0], I);
     abs_I = abs(I);
     abs_pro_p = abs(m[0]);
     phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     
    //ángulo teta
    
     P_p_k = operator * ( m[1], -K);
     abs_K = abs(K);
     abs_p = abs(m[1]);
     teta = acos( (P_p_k) / ( abs_p * abs_K) );
     
    
     Rz_phi1 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Ry_teta1 =         Matrix3D('x', 0.0 )*
	                    Matrix3D('y', teta)*
				        Matrix3D('z', 0.0);
				        ROz = 4.0;
	  R_alpha =   Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', 3.1415926535 * (1.0 / ROz));
				  	        
     Ry_teta2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y',-teta ) *
				        Matrix3D('z', 0.0);     
				        
	 Rz_phi2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 u[k]=  (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          u[k];
	 
	 for (int k=0; k<20; ++k)
	 u[k]= operator * (g, u[k]);
     
     for (int k=0; k<20; ++k)
     u[k] = operator + (u[k], p);
    
     Draw1(
                 u[0].x(), u[0].y(), u[0].z(), 
                 u[1].x(), u[1].y(), u[1].z(),
                 u[2].x(), u[2].y(), u[2].z(),
				 u[3].x(), u[3].y(), u[3].z(),
				 u[4].x(), u[4].y(), u[4].z(),
				 u[5].x(), u[5].y(), u[5].z(),
				 u[6].x(), u[6].y(), u[6].z(),
				 u[7].x(), u[7].y(), u[7].z(),
				 u[8].x(), u[8].y(), u[8].z(),
				 u[9].x(), u[9].y(), u[9].z(),
				 u[10].x(), u[10].y(), u[10].z(),
				 u[11].x(), u[11].y(), u[11].z(),
				 u[12].x(), u[12].y(), u[12].z(),
				 u[13].x(), u[13].y(), u[13].z(),
				 u[14].x(), u[14].y(), u[14].z(),
				 u[15].x(), u[15].y(), u[15].z(),
				 u[16].x(), u[16].y(), u[16].z(),
				 u[17].x(), u[17].y(), u[17].z(),
				 u[18].x(), u[18].y(), u[18].z(),
				 u[19].x(), u[19].y(), u[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3
                 );        
       
	           
     facet(u1[9], u1[15],u1[14]);
     facet(u1[8], u1[9], u1[14]);
     facet(u1[13],u1[8], u1[14]);
    
	
     facet(u1[1], u1[7], u1[5]);
     facet(u1[0], u1[1], u1[5]);
     facet(u1[6], u1[0], u1[5]);
     
     facet(u1[12],u1[8], u1[13]);
     facet(u1[16], u1[12],u1[13]);
     facet(u1[19],u1[16],u1[13]);
     
     facet(u1[17],u1[18],u1[7]);
     facet(u1[2], u1[17],u1[7]);
     facet(u1[1], u1[2], u1[7]);
     
	 facet(u1[18],u1[17],u1[15]);
     facet(u1[10],u1[18],u1[15]);
     facet(u1[9], u1[10],u1[15]);
     
	 facet(u1[4], u1[0], u1[6]);
     facet(u1[19],u1[4], u1[6]);
     facet(u1[16],u1[19],u1[6]);
     
     facet(u1[11],u1[10],u1[9]);
     facet(u1[12],u1[11],u1[9]);
     facet(u1[8], u1[12],u1[9]);
    
	 facet(u1[2], u1[1], u1[0]);
     facet(u1[3], u1[2], u1[0]);
     facet(u1[4], u1[3], u1[0]);
    
     facet(u1[11],u1[12],u1[16]);
     facet(u1[5], u1[11],u1[16]);
     facet(u1[6], u1[5], u1[16]);
    
     facet(u1[14],u1[15],u1[17]);
     facet(u1[3], u1[14],u1[17]);
     facet(u1[2], u1[3], u1[17]);
     
	 facet(u1[7], u1[18],u1[10]);
     facet(u1[5], u1[7], u1[10]);
     facet(u1[11],u1[5], u1[10]);
     
     facet(u1[14],u1[3], u1[4]);
     facet(u1[13],u1[14],u1[4]);
     facet(u1[19],u1[13],u1[4]);
       d = gold *1.125;
     
      p = Vector3D(
	                  0.31 * d, ///Q3
	                  0.81 * d,  
		              0.5 * d
				 );
	  
	  Vector3D m1[2] = {
	                   Vector3D( -0.62,0.38, 0.0),//proyXYp
	                   Vector3D( -0.62,0.38,-0.24),//palanca
	                   
	                 };
				 
     /////coordenadas esfericas de p
     //ángulo phi
     P_pro_p_k = operator * ( m1[0], I);
     abs_I = abs(I);
     abs_pro_p = abs(m1[0]);
     phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     
    //ángulo teta
    
     P_p_k = operator * ( m1[1], -K);
     abs_K = abs(K);
     abs_p = abs(m1[1]);
     teta = acos( (P_p_k) / ( abs_p * abs_K) );
     
    
     Rz_phi1 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Ry_teta1 =         Matrix3D('x', 0.0 )*
	                    Matrix3D('y', teta)*
				        Matrix3D('z', 0.0);
				        ROz = 4.0;
	  R_alpha =   Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', 3.1415926535 * (-1.0 / ROz));
				  	        
     Ry_teta2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y',-teta ) *
				        Matrix3D('z', 0.0);     
				        
	 Rz_phi2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 u1[k]=  (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          u1[k];
	 
	 for (int k=0; k<20; ++k)
	 u1[k]= operator * (g, u1[k]);
     
     for (int k=0; k<20; ++k)
     u1[k] = operator + (u1[k], p);
    
     Draw1(
                 u1[0].x(), u1[0].y(), u1[0].z(), 
                 u1[1].x(), u1[1].y(), u1[1].z(),
                 u1[2].x(), u1[2].y(), u1[2].z(),
				 u1[3].x(), u1[3].y(), u1[3].z(),
				 u1[4].x(), u1[4].y(), u1[4].z(),
				 u1[5].x(), u1[5].y(), u1[5].z(),
				 u1[6].x(), u1[6].y(), u1[6].z(),
				 u1[7].x(), u1[7].y(), u1[7].z(),
				 u1[8].x(), u1[8].y(), u1[8].z(),
				 u1[9].x(), u1[9].y(), u1[9].z(),
				 u1[10].x(), u1[10].y(), u1[10].z(),
				 u1[11].x(), u1[11].y(), u1[11].z(),
				 u1[12].x(), u1[12].y(), u1[12].z(),
				 u1[13].x(), u1[13].y(), u1[13].z(),
				 u1[14].x(), u1[14].y(), u1[14].z(),
				 u1[15].x(), u1[15].y(), u1[15].z(),
				 u1[16].x(), u1[16].y(), u1[16].z(),
				 u1[17].x(), u1[17].y(), u1[17].z(),
				 u1[18].x(), u1[18].y(), u1[18].z(),
				 u1[19].x(), u1[19].y(), u1[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3
                 );    
	 
	 
	 
	           
     facet(u2[9], u2[15],u2[14]);
     facet(u2[8], u2[9], u2[14]);
     facet(u2[13],u2[8], u2[14]);
    
	
     facet(u2[1], u2[7], u2[5]);
     facet(u2[0], u2[1], u2[5]);
     facet(u2[6], u2[0], u2[5]);
     
     facet(u2[12],u2[8], u2[13]);
     facet(u2[16],u2[12],u2[13]);
     facet(u2[19],u2[16],u2[13]);
     
     facet(u2[17],u2[18],u2[7]);
     facet(u2[2], u2[17],u2[7]);
     facet(u2[1], u2[2], u2[7]);
     
	 facet(u2[18],u2[17],u2[15]);
     facet(u2[10],u2[18],u2[15]);
     facet(u2[9], u2[10],u2[15]);
     
	 facet(u2[4], u2[0], u2[6]);
     facet(u2[19],u2[4], u2[6]);
     facet(u2[16],u2[19],u2[6]);
     
     facet(u2[11],u2[10],u2[9]);
     facet(u2[12],u2[11],u2[9]);
     facet(u2[8], u2[12],u2[9]);
    
	 facet(u2[2], u2[1], u2[0]);
     facet(u2[3], u2[2], u2[0]);
     facet(u2[4], u2[3], u2[0]);
    
     facet(u2[11],u2[12],u2[16]);
     facet(u2[5], u2[11],u2[16]);
     facet(u2[6], u2[5], u2[16]);
    
     facet(u2[14],u2[15],u2[17]);
     facet(u2[3], u2[14],u2[17]);
     facet(u2[2], u2[3], u2[17]);
     
	 facet(u2[7], u2[18],u2[10]);
     facet(u2[5], u2[7], u2[10]);
     facet(u2[11],u2[5], u2[10]);
    
     facet(u2[14],u2[3], u2[4]);
     facet(u2[13],u2[14],u2[4]);
     facet(u2[19],u2[13],u2[4]);
       d = gold *1.125;
     
      p = Vector3D(
	                  0.5 * d, ///Q3
	                  0.31 * d,  
		              0.81 * d
				 );
	  
	  Vector3D m2[2] = {
	                   Vector3D( 0.24,0.62, 0.0),//proyXYp
	                   Vector3D( 0.24,0.62,-0.38),//palanca
	                   
	                 };
				 
     /////coordenadas esfericas de p
     //ángulo phi
     P_pro_p_k = operator * ( m2[0], I);
     abs_I = abs(I);
     abs_pro_p = abs(m2[0]);
     phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     
    //ángulo teta
    
     P_p_k = operator * ( m2[1], -K);
     abs_K = abs(K);
     abs_p = abs(m2[1]);
     teta = acos( (P_p_k) / ( abs_p * abs_K) );
     
    
     Rz_phi1 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Ry_teta1 =         Matrix3D('x', 0.0 )*
	                    Matrix3D('y', teta)*
				        Matrix3D('z', 0.0);
				        ROz = 4.0;
	  R_alpha =   Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', 3.1415926535 * (-1.0 / ROz));
				  	        
     Ry_teta2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y',-teta ) *
				        Matrix3D('z', 0.0);     
				        
	 Rz_phi2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 u2[k]=  (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          u2[k];
	 
	 for (int k=0; k<20; ++k)
	 u2[k]= operator * (g, u2[k]);
     
     for (int k=0; k<20; ++k)
     u2[k] = operator + (u2[k], p);
    
     Draw1(
                 u2[0].x(), u2[0].y(), u2[0].z(), 
                 u2[1].x(), u2[1].y(), u2[1].z(),
                 u2[2].x(), u2[2].y(), u2[2].z(),
				 u2[3].x(), u2[3].y(), u2[3].z(),
				 u2[4].x(), u2[4].y(), u2[4].z(),
				 u2[5].x(), u2[5].y(), u2[5].z(),
				 u2[6].x(), u2[6].y(), u2[6].z(),
				 u2[7].x(), u2[7].y(), u2[7].z(),
				 u2[8].x(), u2[8].y(), u2[8].z(),
				 u2[9].x(), u2[9].y(), u2[9].z(),
				 u2[10].x(), u2[10].y(), u2[10].z(),
				 u2[11].x(), u2[11].y(), u2[11].z(),
				 u2[12].x(), u2[12].y(), u2[12].z(),
				 u2[13].x(), u2[13].y(), u2[13].z(),
				 u2[14].x(), u2[14].y(), u2[14].z(),
				 u2[15].x(), u2[15].y(), u2[15].z(),
				 u2[16].x(), u2[16].y(), u2[16].z(),
				 u2[17].x(), u2[17].y(), u2[17].z(),
				 u2[18].x(), u2[18].y(), u2[18].z(),
				 u2[19].x(), u2[19].y(), u2[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3
                 );    
	                      
 }
     
}
     
     
 
	 
	 

}






void Torus::Draw2(
                 double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15, 
                 double x16, double x17, double x18,
                 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double x25, double x26, double x27, 
                 double x28, double x29, double x30,
                 double x31, double x32, double x33,
				 double x34, double x35, double x36,
				 double x37, double x38, double x39,
				 double x40, double x41, double x42,
				 double x43, double x44, double x45,
				 double x46, double x47, double x48,
				 double x49, double x50, double x51,
				 double x52, double x53, double x54,
				 double x55, double x56, double x57,
				 double x58, double x59, double x60,
				 double   r, double   angle, int n,
				 double  d1, double  d2, double d3
				 
                 )
                 {
	Vector3D v[20] = {
         Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
         
         
     };
     
     double gold = (1 + sqrt(2)) / 2;
     
     double g = gold * 0.5;
     double d = gold * 1.25;
     
     Vector3D w[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
     	
     double x = r * cos(angle);
	 double y = r * sin(angle);
if( n == 0)
{

     facet(v[9], v[15], v[14]);
     facet(v[8], v[9], v[14]);
     facet(v[13], v[8], v[14]);
    
	
     facet(v[1], v[7], v[5]);
     facet(v[0], v[1], v[5]);
     facet(v[6], v[0], v[5]);
     
     facet(v[12], v[8], v[13]);
     facet(v[16], v[12], v[13]);
     facet(v[19], v[16], v[13]);
     
     facet(v[17], v[18], v[7]);
     facet(v[2], v[17], v[7]);
     facet(v[1], v[2], v[7]);
     
	 facet(v[18], v[17], v[15]);
     facet(v[10], v[18], v[15]);
     facet(v[9], v[10], v[15]);
     
	 facet(v[4], v[0], v[6]);
     facet(v[19], v[4], v[6]);
     facet(v[16], v[19], v[6]);
     
     facet(v[11], v[10], v[9]);
     facet(v[12], v[11], v[9]);
     facet(v[8], v[12], v[9]);
     
	 facet(v[2], v[1], v[0]);
     facet(v[3], v[2], v[0]);
     facet(v[4], v[3], v[0]);
     
     facet(v[11], v[12], v[16]);
     facet(v[5], v[11], v[16]);
     facet(v[6], v[5], v[16]);
     
     facet(v[14], v[15], v[17]);
     facet(v[3], v[14], v[17]);
     facet(v[2], v[3], v[17]);
     
	 facet(v[7], v[18], v[10]);
     facet(v[5], v[7], v[10]);
     facet(v[11], v[5], v[10]);
     
     facet(v[14], v[3], v[4]);
     facet(v[13], v[14], v[4]);
     facet(v[19], v[13], v[4]);
}
else
{
     facet(v[9], v[15], v[14]);
     facet(v[8], v[9], v[14]);
     facet(v[13], v[8], v[14]);
    
	
     facet(v[1], v[7], v[5]);
     facet(v[0], v[1], v[5]);
     facet(v[6], v[0], v[5]);
     
     facet(v[12], v[8], v[13]);
     facet(v[16], v[12], v[13]);
     facet(v[19], v[16], v[13]);
     
     facet(v[17], v[18], v[7]);
     facet(v[2], v[17], v[7]);
     facet(v[1], v[2], v[7]);
     
	 facet(v[18], v[17], v[15]);
     facet(v[10], v[18], v[15]);
     facet(v[9], v[10], v[15]);
     
	 facet(v[4], v[0], v[6]);
     facet(v[19], v[4], v[6]);
     facet(v[16], v[19], v[6]);
     
     facet(v[11], v[10], v[9]);
     facet(v[12], v[11], v[9]);
     facet(v[8], v[12], v[9]);
     
	 facet(v[2], v[1], v[0]);
     facet(v[3], v[2], v[0]);
     facet(v[4], v[3], v[0]);
     
     facet(v[11], v[12], v[16]);
     facet(v[5], v[11], v[16]);
     facet(v[6], v[5], v[16]);
     
     facet(v[14], v[15], v[17]);
     facet(v[3], v[14], v[17]);
     facet(v[2], v[3], v[17]);
     
	 facet(v[7], v[18], v[10]);
     facet(v[5], v[7], v[10]);
     facet(v[11], v[5], v[10]);
     
     facet(v[14], v[3], v[4]);
     facet(v[13], v[14], v[4]);
     facet(v[19], v[13], v[4]);
     
     for(double k = 0.0; k <= 0.0; ++k )
     {
	 
     Matrix3D R = Matrix3D('x', 3.1415926535 * (0.0 / 4.0) )*
	              Matrix3D('y', 3.1415926535 * (1.0 / 4.0)) *
				  Matrix3D('z', 3.1415926535 * (0.0 / 4.0));
     Vector3D p;
      p = Vector3D(
	                  1.0 * d, 
	                  0.0,  
		              0.0
				 );
     
     for (int k=0; k<20; ++k)
	 v[k]= R*v[k];
	 
	 for (int k=0; k<20; ++k)
	 v[k]= operator * ( g, v[k]);
     
     for (int k=0; k<20; ++k)
     v[k] = operator + (v[k], p);
     
     /*Draw2(
                 v[0].x(), v[0].y(), v[0].z(), 
                 v[1].x(), v[1].y(), v[1].z(),
                 v[2].x(), v[2].y(), v[2].z(),
				 v[3].x(), v[3].y(), v[3].z(),
				 v[4].x(), v[4].y(), v[4].z(),
				 v[5].x(), v[5].y(), v[5].z(),
				 v[6].x(), v[6].y(), v[6].z(),
				 v[7].x(), v[7].y(), v[7].z(),
				 v[8].x(), v[8].y(), v[8].z(),
				 v[9].x(), v[9].y(), v[9].z(),
				 v[10].x(), v[10].y(), v[10].z(),
				 v[11].x(), v[11].y(), v[11].z(),
				 v[12].x(), v[12].y(), v[12].z(),
				 v[13].x(), v[13].y(), v[13].z(),
				 v[14].x(), v[14].y(), v[14].z(),
				 v[15].x(), v[15].y(), v[15].z(),
				 v[16].x(), v[16].y(), v[16].z(),
				 v[17].x(), v[17].y(), v[17].z(),
				 v[18].x(), v[18].y(), v[18].z(),
				 v[19].x(), v[19].y(), v[19].z(),
				        r,    angle,       n-1,
				        d1 , d2, d3
				 
                 );*/
                 
     facet(w[9], w[15], w[14]);
     facet(w[8], w[9], w[14]);
     facet(w[13], w[8], w[14]);
    
	
     facet(w[1], w[7], w[5]);
     facet(w[0], w[1], w[5]);
     facet(w[6], w[0], w[5]);
     
     facet(w[12], w[8], w[13]);
     facet(w[16], w[12], w[13]);
     facet(w[19], w[16], w[13]);
     
     facet(w[17], w[18], w[7]);
     facet(w[2], w[17], w[7]);
     facet(w[1], w[2], w[7]);
     
	 facet(w[18], w[17], w[15]);
     facet(w[10], w[18], w[15]);
     facet(w[9], w[10], w[15]);
     
	 facet(w[4], w[0], w[6]);
     facet(w[19], w[4], w[6]);
     facet(w[16], w[19], w[6]);
     
     facet(w[11], w[10], w[9]);
     facet(w[12], w[11], w[9]);
     facet(w[8], w[12], w[9]);
     
	 facet(w[2], w[1], w[0]);
     facet(w[3], w[2], w[0]);
     facet(w[4], w[3], w[0]);
     
     facet(w[11],w[12], w[16]);
     facet(w[5], w[11], w[16]);
     facet(w[6], w[5], w[16]);
     
     facet(w[14],w[15], w[17]);
     facet(w[3], w[14], w[17]);
     facet(w[2], w[3], w[17]);
     
	 facet(w[7], w[18], w[10]);
     facet(w[5], w[7], w[10]);
     facet(w[11], w[5], w[10]);
     
     facet(w[14], w[3], w[4]);
     facet(w[13], w[14], w[4]);
     facet(w[19], w[13], w[4]);
       d = gold *1.05;
          R = Matrix3D('x', 3.1415926535 * (0.0 / 4.0) )*
	              Matrix3D('y', 3.1415926535 * (1.0 / 4.0)) *
				  Matrix3D('z', 3.1415926535 * (0.0 / 5.0));
     
      p = Vector3D(
	                  -1.0 * gold * 1.25, 
	                  0.0,  
		              0.0
				 );
     
     for (int k=0; k<20; ++k)
	 w[k]= R*w[k];
	 
	 for (int k=0; k<20; ++k)
	 w[k]= operator * (g, w[k]);
     
     for (int k=0; k<20; ++k)
     w[k] = operator + (w[k], p);
     
    /* Draw2(
                 w[0].x(), w[0].y(), w[0].z(), 
                 w[1].x(), w[1].y(), w[1].z(),
                 w[2].x(), w[2].y(), w[2].z(),
				 w[3].x(), w[3].y(), w[3].z(),
				 w[4].x(), w[4].y(), w[4].z(),
				 w[5].x(), w[5].y(), w[5].z(),
				 w[6].x(), w[6].y(), w[6].z(),
				 w[7].x(), w[7].y(), w[7].z(),
				 w[8].x(), w[8].y(), w[8].z(),
				 w[9].x(), w[9].y(), w[9].z(),
				 w[10].x(), w[10].y(), w[10].z(),
				 w[11].x(), w[11].y(), w[11].z(),
				 w[12].x(), w[12].y(), w[12].z(),
				 w[13].x(), w[13].y(), w[13].z(),
				 w[14].x(), w[14].y(), w[14].z(),
				 w[15].x(), w[15].y(), w[15].z(),
				 w[16].x(), w[16].y(), w[16].z(),
				 w[17].x(), w[17].y(), w[17].z(),
				 w[18].x(), w[18].y(), w[18].z(),
				 w[19].x(), w[19].y(), w[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3
                 );  */      
                 
                 
                          
 }
     
}
     
     
 
	 
	 

	 

                 	
				 }
               
			   
			   
	
void Torus::Draw3(
                 double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15,
				 double x16, double x17, double x18,
				 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double   r, double   angle, int n
				 
                 )
{ 
   double d = 1.0;
	Vector3D v[8] = {
         Vector3D( x1, x2 * d, x3 ),//0
         Vector3D( x4, x5 * d , x6 ),//1
         Vector3D( x7, x8 * d, x9 ),//2
         Vector3D( x10, x11 * d, x12 ),//3
         Vector3D( x13, x14 * d, x15 ),
         Vector3D( x16, x17 * d, x18 ),
         Vector3D( x19, x20 * d, x21 ),
         Vector3D( x22, x23 * d, x24 )
         
         
     };
     
     //cout<<v[0].x()<<endl<<v[0].y()<<endl<<v[0].z();
     
     
     Vector3D w[8] = {
         Vector3D( x1, x2 * d, x3 ),//0
         Vector3D( x4, x5 * d , x6 ),//1
         Vector3D( x7, x8 * d, x9 ),//2
         Vector3D( x10, x11 * d, x12 ),//3
         Vector3D( x13, x14 * d, x15 ),
         Vector3D( x16, x17 * d, x18 ),
         Vector3D( x19, x20 * d, x21 ),
         Vector3D( x22, x23 * d, x24 )
        
         };
     	
     double x = r * cos(angle);
	 double y = r * sin(angle);
if( n == 0)
{

     facet(v[2], v[0], v[1]); 
     facet(v[1], v[3], v[2]);
     
     facet(v[6], v[2], v[3]);
     facet(v[3], v[7], v[6]);
     
     facet(v[4], v[6], v[5]);
     facet(v[5], v[6], v[7]);
     
     facet(v[0], v[4], v[1]);
     facet(v[4], v[5], v[1]);
     
     facet(v[0], v[2], v[4]);
     facet(v[4], v[2], v[6]);
     
     facet(v[1], v[5], v[3]);
     facet(v[3], v[5], v[7]);
     
     
     facet(w[2], w[0], w[1]); 
     facet(w[1], w[3], w[2]);
     
     facet(w[6], w[2], w[3]);
     facet(w[3], w[7], w[6]);
     
     facet(w[4], w[6], w[5]);
     facet(w[5], w[6], w[7]);
     
     facet(w[0], w[4], w[1]);
     facet(w[4], w[5], w[1]);
     
     facet(w[0], w[2], w[4]);
     facet(w[4], w[2], w[6]);
     
     facet(w[1], w[5], w[3]);
     facet(w[3], w[5], w[7]);
}
else
{
     facet(v[2], v[0], v[1]); 
     facet(v[1], v[3], v[2]);
     
     facet(v[6], v[2], v[3]);
     facet(v[3], v[7], v[6]);
     
     facet(v[4], v[6], v[5]);
     facet(v[5], v[6], v[7]);
     
     facet(v[0], v[4], v[1]);
     facet(v[4], v[5], v[1]);
     
     facet(v[0], v[2], v[4]);
     facet(v[4], v[2], v[6]);
     
     facet(v[1], v[5], v[3]);
     facet(v[3], v[5], v[7]);
     
     for(double k = 0.0; k <= 0.0; ++k )
     {
	 
     Matrix3D R = Matrix3D('x', 0.0) * Matrix3D('y', 0.0) * Matrix3D('z', angle);
     Vector3D p;
      p = Vector3D(
	               -r*0.5, 
	                  ((2.0* (x*0.5*sqrt(2))) - ((x*0.5*sqrt(2)) - (x * 0.7)) ),  
					 0.0
				 );
     
     for (int k=0; k<8; ++k)
	 v[k]= R*v[k];
	 
	 for (int k=0; k<8; ++k)
	 v[k]= operator * (x, v[k]);
     
     for (int k=0; k<8; ++k)
     v[k] = operator + (v[k], p);
     
     Draw3(
                 v[0].x(), v[0].y(), v[0].z(), 
                 v[1].x(), v[1].y(), v[1].z(),
                 v[2].x(), v[2].y(), v[2].z(),
				 v[3].x(), v[3].y(), v[3].z(),
				 v[4].x(), v[4].y(), v[4].z(),
				 v[5].x(), v[5].y(), v[5].z(),
				 v[6].x(), v[6].y(), v[6].z(),
				 v[7].x(), v[7].y(), v[7].z(),
				        r,    angle,       n-1
				 
                 );
                 
      facet(w[2], w[0], w[1]); 
     facet(w[1], w[3], w[2]);
     
     facet(w[6], w[2], w[3]);
     facet(w[3], w[7], w[6]);
     
     facet(w[4], w[6], w[5]);
     facet(w[5], w[6], w[7]);
     
     facet(w[0], w[4], w[1]);
     facet(w[4], w[5], w[1]);
     
     facet(w[0], w[2], w[4]);
     facet(w[4], w[2], w[6]);
     
     facet(w[1], w[5], w[3]);
     facet(w[3], w[5], w[7]);           
       
       R = Matrix3D('x', 0.0) * Matrix3D('y', 0.0) * Matrix3D('z', -angle);
       
      p = Vector3D(
	               r*0.5, 
	                 ( (2.0* (y*0.5*sqrt(2))) - ((y*0.5*sqrt(2)) - (y * 0.7)) ),  
					0.0
				 );
     
     for (int k=0; k<8; ++k)
	 w[k]= R*w[k];
	 
	 for (int k=0; k<8; ++k)
	 w[k]= operator * (y, w[k]);
     
     for (int k=0; k<8; ++k)
     w[k] = operator + (w[k], p);
     
     Draw3(
                 w[0].x(), w[0].y(), w[0].z(), 
                 w[1].x(), w[1].y(), w[1].z(),
                 w[2].x(), w[2].y(), w[2].z(),
				 w[3].x(), w[3].y(), w[3].z(),
				 w[4].x(), w[4].y(), w[4].z(),
				 w[5].x(), w[5].y(), w[5].z(),
				 w[6].x(), w[6].y(), w[6].z(),
				 w[7].x(), w[7].y(), w[7].z(),
				        r,    angle,       n-1
				 
                 );          
                 
                 
                          
 }
     
}
     
     
 
	 
	 

}

		     
                 
	
void Torus::Draw4(
                 double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15,
				 double x16, double x17, double x18,
				 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double   r, double   angle, int n
				 
                 )
{ 
   double d = 1.0;
	Vector3D v[8] = {
         Vector3D( x1, x2 * d, x3 ),//0
         Vector3D( x4, x5 * d , x6 ),//1
         Vector3D( x7, x8 * d, x9 ),//2
         Vector3D( x10, x11 * d, x12 ),//3
         Vector3D( x13, x14 * d, x15 ),
         Vector3D( x16, x17 * d, x18 ),
         Vector3D( x19, x20 * d, x21 ),
         Vector3D( x22, x23 * d, x24 )
         
         
     };
     
     //cout<<v[0].x()<<endl<<v[0].y()<<endl<<v[0].z();
     
     
     Vector3D w[8] = {
         Vector3D( x1, x2 * d, x3 ),//0
         Vector3D( x4, x5 * d , x6 ),//1
         Vector3D( x7, x8 * d, x9 ),//2
         Vector3D( x10, x11 * d, x12 ),//3
         Vector3D( x13, x14 * d, x15 ),
         Vector3D( x16, x17 * d, x18 ),
         Vector3D( x19, x20 * d, x21 ),
         Vector3D( x22, x23 * d, x24 )
        
         };
     	
     double x = r * cos(angle);
	 double y = r * sin(angle);
if( n == 0)
{

     facet(v[2], v[0], v[1]); 
     facet(v[1], v[3], v[2]);
     
     facet(v[6], v[2], v[3]);
     facet(v[3], v[7], v[6]);
     
     facet(v[4], v[6], v[5]);
     facet(v[5], v[6], v[7]);
     
     facet(v[0], v[4], v[1]);
     facet(v[4], v[5], v[1]);
     
     facet(v[0], v[2], v[4]);
     facet(v[4], v[2], v[6]);
     
     facet(v[1], v[5], v[3]);
     facet(v[3], v[5], v[7]);
     
     
     facet(w[2], w[0], w[1]); 
     facet(w[1], w[3], w[2]);
     
     facet(w[6], w[2], w[3]);
     facet(w[3], w[7], w[6]);
     
     facet(w[4], w[6], w[5]);
     facet(w[5], w[6], w[7]);
     
     facet(w[0], w[4], w[1]);
     facet(w[4], w[5], w[1]);
     
     facet(w[0], w[2], w[4]);
     facet(w[4], w[2], w[6]);
     
     facet(w[1], w[5], w[3]);
     facet(w[3], w[5], w[7]);
}
else
{
     facet(v[2], v[0], v[1]); 
     facet(v[1], v[3], v[2]);
     
     facet(v[6], v[2], v[3]);
     facet(v[3], v[7], v[6]);
     
     facet(v[4], v[6], v[5]);
     facet(v[5], v[6], v[7]);
     
     facet(v[0], v[4], v[1]);
     facet(v[4], v[5], v[1]);
     
     facet(v[0], v[2], v[4]);
     facet(v[4], v[2], v[6]);
     
     facet(v[1], v[5], v[3]);
     facet(v[3], v[5], v[7]);
     
     for(double k = 0.0; k <= 0.0; ++k )
     {
	 
     Matrix3D R = Matrix3D('x', 0.0) * Matrix3D('y', 0.0) * Matrix3D('z', angle);
     Vector3D p;
      p = Vector3D(
	               r*0.5, 
	                  -((2.0* (x*0.5*sqrt(2))) - ((x*0.5*sqrt(2)) - (x * 0.7)) ),  
					 0.0
				 );
     
     for (int k=0; k<8; ++k)
	 v[k]= R*v[k];
	 
	 for (int k=0; k<8; ++k)
	 v[k]= operator * (x, v[k]);
     
     for (int k=0; k<8; ++k)
     v[k] = operator + (v[k], p);
     
     Draw4(
                 v[0].x(), v[0].y(), v[0].z(), 
                 v[1].x(), v[1].y(), v[1].z(),
                 v[2].x(), v[2].y(), v[2].z(),
				 v[3].x(), v[3].y(), v[3].z(),
				 v[4].x(), v[4].y(), v[4].z(),
				 v[5].x(), v[5].y(), v[5].z(),
				 v[6].x(), v[6].y(), v[6].z(),
				 v[7].x(), v[7].y(), v[7].z(),
				        r,    angle,       n-1
				 
                 );
                 
      facet(w[2], w[0], w[1]); 
     facet(w[1], w[3], w[2]);
     
     facet(w[6], w[2], w[3]);
     facet(w[3], w[7], w[6]);
     
     facet(w[4], w[6], w[5]);
     facet(w[5], w[6], w[7]);
     
     facet(w[0], w[4], w[1]);
     facet(w[4], w[5], w[1]);
     
     facet(w[0], w[2], w[4]);
     facet(w[4], w[2], w[6]);
     
     facet(w[1], w[5], w[3]);
     facet(w[3], w[5], w[7]);           
       
       R = Matrix3D('x', 0.0) * Matrix3D('y', 0.0) * Matrix3D('z', -angle);
       
      p = Vector3D(
	               -r*0.5, 
	                - ( (2.0* (y*0.5*sqrt(2))) - ((y*0.5*sqrt(2)) - (y * 0.7)) ),  
					0.0
				 );
     
     for (int k=0; k<8; ++k)
	 w[k]= R*w[k];
	 
	 for (int k=0; k<8; ++k)
	 w[k]= operator * (y, w[k]);
     
     for (int k=0; k<8; ++k)
     w[k] = operator + (w[k], p);
     
     Draw4(
                 w[0].x(), w[0].y(), w[0].z(), 
                 w[1].x(), w[1].y(), w[1].z(),
                 w[2].x(), w[2].y(), w[2].z(),
				 w[3].x(), w[3].y(), w[3].z(),
				 w[4].x(), w[4].y(), w[4].z(),
				 w[5].x(), w[5].y(), w[5].z(),
				 w[6].x(), w[6].y(), w[6].z(),
				 w[7].x(), w[7].y(), w[7].z(),
				        r,    angle,       n-1
				 
                 );          
                 
                 
                          
 }
     
}
     
     
 
	 
	 

}

		     
                 

int main(int argc, char* argv[])
{

    
    int n = 1;
    double r = 1.0;
    double angle = 3.14159265358979 * 0.25;
    double a = r * 0.5;
    
    double gold= (1 + sqrt(5))/2;
    double g1= 1/gold;
    double g2= 1/(gold*gold);
     
     Torus t("000DodecaDragon5.stl");
     t.Draw1( 
	        g2, 0.0,  1.0,//0   b4   P1
	       -g2 , 0.0, 1.0,// 1    P2
	       -g1  ,  g1,   g1,//2    P3
	        0.0, 1.0, g2,//3       P4 
			 g1, g1, g1,//4        P5	 
	       0.0,-1.0, g2,//5   b1     p6
	       g1, -g1, g1,//6    b2     p7
		    -g1, -g1, g1,//7       p8
		    g2, 0.0, -1.0,//8    a4  p9
		    -g2,  0.0, -1.0,//9  a3  p10
		    -g1, -g1,-g1,//10      p11
		    0.0,-1.0,-g2,//11      p12
		    g1, -g1, -g1,//12      p13
		    g1 ,g1 , -g1,//13    a5  p14
		     0.0, 1.0, -g2,//14   a1  p15
		    -g1, g1, -g1,//15    a2  p16
		    1.0, -g2, 0.0,//16      p17
		   -1.0, g2, 0.0,//17      p18
		   -1.0,-g2, 0.0,//18      p19
		   1.0, g2, 0.0, //19    b3
		   r, angle, n,
		   0.0, 0.0, 0.0
	         );
	
	/*
     t.Draw2( 
	        g2, 0.0,  1.0,//0   b4   P1
	       -g2 , 0.0, 1.0,// 1    P2
	       -g1  ,  g1,   g1,//2    P3
	        0.0, 1.0, g2,//3       P4 
			 g1, g1, g1,//4        P5	 
	       0.0,-1.0, g2,//5   b1     p6
	       g1, -g1, g1,//6    b2     p7
		    -g1, -g1, g1,//7       p8
		    g2, 0.0, -1.0,//8    a4  p9
		    -g2,  0.0, -1.0,//9  a3  p10
		    -g1, -g1,-g1,//10      p11
		    0.0,-1.0,-g2,//11      p12
		    g1, -g1, -g1,//12      p13
		    g1 ,g1 , -g1,//13    a5  p14
		     0.0, 1.0, -g2,//14   a1  p15
		    -g1, g1, -g1,//15    a2  p16
		    1.0, -g2, 0.0,//16      p17
		   -1.0, g2, 0.0,//17      p18
		   -1.0,-g2, 0.0,//18      p19
		   1.0, g2, 0.0, //19    b3
		   r, angle, n,
		   0.0, 0.0, 0.0
	         );
	
	
     t.Draw3( 
	        -a, -a, -a,
	         a, -a, -a,
	        -a, -a,  a,
			 a, -a,  a,
			-a,  a, -a,
			 a,  a, -a,
			-a,  a,  a,
			 a,  a,  a,
			 r, angle, n
			 );	    
            
		   t.Draw4( 
	        -a, -a, -a,
	         a, -a, -a,
	        -a, -a,  a,
			 a, -a,  a,
			-a,  a, -a,
			 a,  a, -a,
			-a,  a,  a,
			 a,  a,  a,
			 r, angle, n
			 );
		    */

			  
			  
			  
     return EXIT_SUCCESS;
}






==> anc/legacy/DedocaedroTREEverCELLS.cpp <==
#include <iostream>
#include <cstdlib>
#include <cstdio>
#include <cmath>
#include "stl.hpp"
#include "Vector3D.hpp"
#include "Matrix3D.hpp"


using namespace std;

Vector3D Origin =  Vector3D( 0.0, 0.0, 0.0 );
Vector3D I = Vector3D( 1.0, 0.0,0.0	 );
Vector3D J = Vector3D( 0.0,  1.0, 0.0 );			 
Vector3D K = Vector3D(0.0, 0.0, 1.0 );
double PI = 3.14159265358979;


class Torus : public STL {
     public:
	Torus(const char nombre[]);
	void Draw1(   
	             double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15, 
                 double x16, double x17, double x18,
                 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double x25, double x26, double x27, 
                 double x28, double x29, double x30,
                 double x31, double x32, double x33,
				 double x34, double x35, double x36,
				 double x37, double x38, double x39,
				 double x40, double x41, double x42,
				 double x43, double x44, double x45,
				 double x46, double x47, double x48,
				 double x49, double x50, double x51,
				 double x52, double x53, double x54,
				 double x55, double x56, double x57,
				 double x58, double x59, double x60,
				 double   r, double   angle,  int n,
				  double  d1, double  d2, double d3, double width
				    
				  );
	void Edge(const Vector3D& a, const Vector3D& b,
	          double d1, double d2, double d3, double width);
	
	void Arista(const Vector3D& a, const Vector3D& b, double width); 
	
		void Pentagon(const Vector3D& v1, const Vector3D& v2,
	          const Vector3D& v3, const Vector3D& v4, const Vector3D& v5, double width);	  
         
	          			  
};


Torus::Torus(const char nombre[]) : STL(nombre)
{
}


void Torus::Edge(const Vector3D& a1, const Vector3D& b1,
                double d1, double d2, double d3, double width){
	 
     Vector3D u[2] = {
              a1,
			  b1     	 
	 }; 
	 
	 Vector3D vectorD =  operator - (u[0], u[1]);
     
       
     Vector3D h[4] = {
	    Vector3D(vectorD.x(), vectorD.y(), 0.0),//proyXYp
	    Vector3D(vectorD.x(), vectorD.y(), vectorD.z()),//palanca
		Vector3D(0.0, 0.0, vectorD.z()),
		Vector3D(
		         vectorD.x()*0.5 + u[1].x(),
		         vectorD.y()*0.5 + u[1].y(),
				 vectorD.z()*0.5 + u[1].z()
				)       
	                 };
	                 
	 double longitud = abs(vectorD )*0.5;                
	  
	 double ajuste = 0.8;              
	                 
	 Vector3D s[10] = {
	 	Vector3D( 0.0, 0.0, longitud),//0
	 	Vector3D( width, width, longitud * ajuste),//1
	 	Vector3D(-width, width, longitud * ajuste),//2
	 	Vector3D(-width,-width, longitud * ajuste),//3
	 	Vector3D( width,-width, longitud * ajuste),//4
	 	Vector3D( width, width,-longitud * ajuste),//5
	 	Vector3D(-width, width,-longitud * ajuste),//6
	 	Vector3D(-width,-width,-longitud * ajuste),//7
	 	Vector3D( width,-width,-longitud * ajuste),//8
	 	Vector3D( 0.0, 0.0,-longitud)//9
	 };  
	 
	int a[5] = {0, 4, 2, 0, 1};
	 
	 
     /////coordenadas esfericas de p
     //ángulo phi
     
     double P_pro_p_k = operator * ( h[0], I);
     double abs_I = abs(I);
     double abs_pro_p = abs(h[0]);
     double phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     phi = phi * (360/(2*PI));
     
     
	 
     double P_p_k;
    //ángulo teta
    
    if(h[1].z() > 0.0) {
     P_p_k = operator * ( h[1], K); 
    }else{
    	P_p_k = operator * ( h[1],-K);
	}
	
	
	 double abs_K = abs(K);
     double abs_p = abs(h[1]);
     double teta = acos( (P_p_k) / ( abs_p * abs_K) );
     teta = teta * (360/(2*PI));
	
     Matrix3D Rz_phi1 = Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Matrix3D Ry_teta1 = Matrix3D('x', 0.0 ) *
	                    Matrix3D('y', teta ) *
				        Matrix3D('z',  0.0);
				       
	 Matrix3D R_alpha = Matrix3D('x', PI * 0.5 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', 0.0 );	
						        
     Matrix3D Ry_teta2 = Matrix3D('x', 0.0  )*
	                     Matrix3D('y',-teta ) *
				         Matrix3D('z', 0.0);  
						    
	 Matrix3D Rz_phi2 = Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);
						
						if(teta == 0.0){
		  	for(int k = 0; k <= 9; k++)
          s[k] = s[k] + h[3]; 
		  }else{
		  		if(vectorD.y() > 0.0){
    	for(int k = 0; k <= 9; k++) {
              s[k] = Rz_phi1  *
					 Ry_teta2 * 
			              s[k];
          }
	}else{
		for(int k = 0; k <= 9; k++) {
              s[k] = Rz_phi2  *
					 Ry_teta2 * 
			              s[k];
          }
	}
          for(int k = 0; k <= 9; k++)
          s[k] = s[k] + h[3]; 
		  }	
   
	      
	      for(int k = 0; k <= 9; k++)
		  s[k] = s[k] + Vector3D(d1, d2, d3);
		  
	facet(s[0], s[1], s[2]);	  
	facet(s[0], s[2], s[3]);	   
    facet(s[0], s[3], s[4]);
    facet(s[0], s[4], s[1]);
    
    facet(s[1], s[4], s[8]);
    facet(s[8], s[5], s[1]);
    
    facet(s[2], s[6], s[7]);
    facet(s[7], s[3], s[2]);
    
    facet(s[4], s[3], s[7]);
    facet(s[7], s[8], s[4]);
    
    facet(s[1], s[5], s[6]);
    facet(s[6], s[2], s[1]);
        
    facet(s[9], s[6], s[5]);	  
	facet(s[9], s[7], s[6]);	   
    facet(s[9], s[8], s[7]);
    facet(s[9], s[5], s[8]);    
               
	
}


void Torus::Arista(const Vector3D& a, const Vector3D& b, double width){
	
	          	Vector3D vectorDireccional =  operator - (a, b);
	          	
	          	double d1 = 0.0;
	          	double d2 = 0.0;
	          	double d3 = 0.0;
	          	
	          	 if(vectorDireccional.z() >= 0.0 ){
	          	 	Edge(a, b, d1, d2, d3, width);
				   }else{
				   	Edge(b, a, d1, d2, d3, width);
				   }
			  }
		     
void Torus::Pentagon(const Vector3D& v0, const Vector3D& v1,
	          const Vector3D& v2, const Vector3D& v3, const Vector3D& v4, double width){
	          	 
	          	 	Arista(v4, v0, width);
	          	 	Arista(v3, v4, width);
	          	 	Arista(v2, v3, width);
	          	 	Arista(v1, v2, width);
	          	 	Arista(v0, v1, width);
				        
			  }                 


void Torus::Draw1(
                 double x1, double x2, double x3, 
                 double x4, double x5, double x6,
                 double x7, double x8, double x9,
				 double x10, double x11, double x12,
				 double x13, double x14, double x15, 
                 double x16, double x17, double x18,
                 double x19, double x20, double x21,
				 double x22, double x23, double x24,
				 double x25, double x26, double x27, 
                 double x28, double x29, double x30,
                 double x31, double x32, double x33,
				 double x34, double x35, double x36,
				 double x37, double x38, double x39,
				 double x40, double x41, double x42,
				 double x43, double x44, double x45,
				 double x46, double x47, double x48,
				 double x49, double x50, double x51,
				 double x52, double x53, double x54,
				 double x55, double x56, double x57,
				 double x58, double x59, double x60,
				 double   r, double   angle, int n,
				 double  d1, double  d2, double d3, double width
				 
                 )
{ 
     Vector3D I, J, K;
     I = Vector3D(
	                  1.0, 
	                  0.0,  
		              0.0
				 );
	 
	 J = Vector3D(
	                  0.0, 
	                  1.0,  
		              0.0
				 );			 
     
     K = Vector3D(
	                  0.0, 
	                  0.0,  
		              1.0
				 );
				 
				 
   
	Vector3D v[20] = {
         Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
         
         
     };
     
     double gold = (1 + sqrt(2)) / 2;
     
     double g = gold * 0.36;
     double d = gold * 1.125;
     double ROx = 4.0;
     double ROy = 4.0;
     double ROz = 4.0;
     
     Vector3D w[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
         
         
         Vector3D u[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
         
         Vector3D u1[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
         
         Vector3D u2[20] = {
          Vector3D( x1, x2, x3 ),//0
         Vector3D( x4, x5, x6 ),//1
         Vector3D( x7, x8, x9 ),//2
         Vector3D( x10, x11, x12 ),//3
         Vector3D( x13, x14, x15 ),//4
         Vector3D( x16, x17, x18 ),//5
         Vector3D( x19, x20, x21 ),//6
         Vector3D( x22, x23, x24 ),//7
         Vector3D( x25, x26, x27 ),//8
         Vector3D( x28, x29, x30 ),//9
         Vector3D( x31, x32, x33 ),//10
         Vector3D( x34, x35, x36 ),//11
         Vector3D( x37, x38, x39 ),//12
         Vector3D( x40, x41, x42 ),//13
         Vector3D( x43, x44, x45 ),//14
         Vector3D( x46, x47, x48 ),//15
         Vector3D( x49, x50, x51 ),//16
         Vector3D( x52, x53, x54 ),//17
         Vector3D( x55, x56, x57 ),//18
         Vector3D( x58, x59, x60 )
        
         };
     	
     double x = r * cos(angle);
	 double y = r * sin(angle);
if( n == 0)
{
	
	
Pentagon(v[0], v[1], v[2], v[3], v[4], width);
Pentagon(v[1], v[0], v[6], v[5], v[7], width);
Pentagon(v[2], v[3], v[14], v[15], v[17], width);
Pentagon(v[1], v[2], v[17], v[18], v[7], width);
Pentagon(v[5], v[7], v[18], v[10], v[11], width);
Pentagon(v[6], v[5], v[11], v[12], v[16], width);
Pentagon(v[0], v[6], v[16], v[19], v[4], width);
Pentagon(v[4], v[19], v[13], v[14], v[3], width);
Pentagon(v[16], v[12], v[8], v[13], v[19], width);
Pentagon(v[14], v[13], v[8], v[9], v[15], width);	
Pentagon(v[17], v[15], v[9], v[10], v[18], width);  
Pentagon(v[11], v[10], v[9], v[8], v[12], width);
/*
     facet(v[9], v[15], v[14]);
     facet(v[8], v[9], v[14]);
     facet(v[13], v[8], v[14]);
    
	
     facet(v[1], v[7], v[5]);
     facet(v[0], v[1], v[5]);
     facet(v[6], v[0], v[5]);
     
     facet(v[12], v[8], v[13]);
     facet(v[16], v[12], v[13]);
     facet(v[19], v[16], v[13]);
     
     facet(v[17], v[18], v[7]);
     facet(v[2], v[17], v[7]);
     facet(v[1], v[2], v[7]);
     
	 facet(v[18], v[17], v[15]);
     facet(v[10], v[18], v[15]);
     facet(v[9], v[10], v[15]);
     
	 facet(v[4], v[0], v[6]);
     facet(v[19], v[4], v[6]);
     facet(v[16], v[19], v[6]);
     
     facet(v[11], v[10], v[9]);
     facet(v[12], v[11], v[9]);
     facet(v[8], v[12], v[9]);
     
	 facet(v[2], v[1], v[0]);
     facet(v[3], v[2], v[0]);
     facet(v[4], v[3], v[0]);
     
     facet(v[11], v[12], v[16]);
     facet(v[5], v[11], v[16]);
     facet(v[6], v[5], v[16]);
     
     facet(v[14], v[15], v[17]);
     facet(v[3], v[14], v[17]);
     facet(v[2], v[3], v[17]);
     
	 facet(v[7], v[18], v[10]);
     facet(v[5], v[7], v[10]);
     facet(v[11], v[5], v[10]);
     
     facet(v[14], v[3], v[4]);
     facet(v[13], v[14], v[4]);
     facet(v[19], v[13], v[4]);*/
}
else
{
	
	
	int Bit[5] =  {1, 0, 0, 0, 0};		
	int Bit1[5] = {0, 0, 0, 0, 0};	
	int Bit2[5] = {1, 1, 0, 0, 0};
	
	 for(double k = 0.0; k <= 0.0; ++k )
     {
     	
     	for(int q = 0; q < 1; q++) {
	if(Bit1[0] == 1){
     facet(v[9], v[15], v[14]);
     facet(v[8], v[9], v[14]);
     facet(v[13], v[8], v[14]);
    
     facet(v[1], v[7], v[5]);
     facet(v[0], v[1], v[5]);
     facet(v[6], v[0], v[5]);
     
     facet(v[12], v[8], v[13]);
     facet(v[16], v[12], v[13]);
     facet(v[19], v[16], v[13]);
     
     facet(v[17], v[18], v[7]);
     facet(v[2], v[17], v[7]);
     facet(v[1], v[2], v[7]);
     
	 facet(v[18], v[17], v[15]);
     facet(v[10], v[18], v[15]);
     facet(v[9], v[10], v[15]);
     
	 facet(v[4], v[0], v[6]);
     facet(v[19], v[4], v[6]);
     facet(v[16], v[19], v[6]);
     
     facet(v[11], v[10], v[9]);
     facet(v[12], v[11], v[9]);
     facet(v[8], v[12], v[9]);
     
	 facet(v[2], v[1], v[0]);
     facet(v[3], v[2], v[0]);
     facet(v[4], v[3], v[0]);
     
     facet(v[11], v[12], v[16]);
     facet(v[5], v[11], v[16]);
     facet(v[6], v[5], v[16]);
     
     facet(v[14], v[15], v[17]);
     facet(v[3], v[14], v[17]);
     facet(v[2], v[3], v[17]);
     
	 facet(v[7], v[18], v[10]);
     facet(v[5], v[7], v[10]);
     facet(v[11], v[5], v[10]);
     
     facet(v[14], v[3], v[4]);
     facet(v[13], v[14], v[4]);
     facet(v[19], v[13], v[4]);
 }
 
 
 	
 if(Bit[0] == 1){
Pentagon(v[0], v[1], v[2], v[3], v[4], width);
Pentagon(v[1], v[0], v[6], v[5], v[7], width);
Pentagon(v[2], v[3], v[14], v[15], v[17], width);
Pentagon(v[1], v[2], v[17], v[18], v[7], width);
Pentagon(v[5], v[7], v[18], v[10], v[11], width);
Pentagon(v[6], v[5], v[11], v[12], v[16], width);
Pentagon(v[0], v[6], v[16], v[19], v[4], width);
Pentagon(v[4], v[19], v[13], v[14], v[3], width);
Pentagon(v[16], v[12], v[8], v[13], v[19], width);
Pentagon(v[14], v[13], v[8], v[9], v[15], width);	
Pentagon(v[17], v[15], v[9], v[10], v[18], width);  
Pentagon(v[11], v[10], v[9], v[8], v[12], width);
}
    
	 
     Matrix3D R = Matrix3D('x', angle)*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', 3.1415926535 * (0.0 / ROz));
     Vector3D p;
      p = Vector3D(
	                  0.0, 
	                  0.0,  
		              1.0 * d
				 );
     
     for (int k=0; k<20; ++k)
	 v[k]= R*v[k];
	 
	 for (int k=0; k<20; ++k)
	 v[k]= operator * ( g, v[k]);
     
     for (int k=0; k<20; ++k)
     v[k] = operator + (v[k], p);
    
     
     	if(Bit2[0] == 1) Draw1(
                 v[0].x(), v[0].y(), v[0].z(), 
                 v[1].x(), v[1].y(), v[1].z(),
                 v[2].x(), v[2].y(), v[2].z(),
				 v[3].x(), v[3].y(), v[3].z(),
				 v[4].x(), v[4].y(), v[4].z(),
				 v[5].x(), v[5].y(), v[5].z(),
				 v[6].x(), v[6].y(), v[6].z(),
				 v[7].x(), v[7].y(), v[7].z(),
				 v[8].x(), v[8].y(), v[8].z(),
				 v[9].x(), v[9].y(), v[9].z(),
				 v[10].x(), v[10].y(), v[10].z(),
				 v[11].x(), v[11].y(), v[11].z(),
				 v[12].x(), v[12].y(), v[12].z(),
				 v[13].x(), v[13].y(), v[13].z(),
				 v[14].x(), v[14].y(), v[14].z(),
				 v[15].x(), v[15].y(), v[15].z(),
				 v[16].x(), v[16].y(), v[16].z(),
				 v[17].x(), v[17].y(), v[17].z(),
				 v[18].x(), v[18].y(), v[18].z(),
				 v[19].x(), v[19].y(), v[19].z(),
				        r,    angle,       n-1,
				        d1 , d2, d3, width*0.5
                 );
	 
 }
 
 
 
 
 
 for(int q = 0; q < 1; q++) {    
     if(Bit1[1] == 1){            
     facet(w[9], w[15], w[14]);
     facet(w[8], w[9], w[14]);
     facet(w[13], w[8], w[14]);
    
	
     facet(w[1], w[7], w[5]);
     facet(w[0], w[1], w[5]);
     facet(w[6], w[0], w[5]);
     
     facet(w[12], w[8], w[13]);
     facet(w[16], w[12], w[13]);
     facet(w[19], w[16], w[13]);
     
     facet(w[17], w[18], w[7]);
     facet(w[2], w[17], w[7]);
     facet(w[1], w[2], w[7]);
     
	 facet(w[18], w[17], w[15]);
     facet(w[10], w[18], w[15]);
     facet(w[9], w[10], w[15]);
     
	 facet(w[4], w[0], w[6]);
     facet(w[19], w[4], w[6]);
     facet(w[16], w[19], w[6]);
     
     facet(w[11], w[10], w[9]);
     facet(w[12], w[11], w[9]);
     facet(w[8], w[12], w[9]);
     
	 facet(w[2], w[1], w[0]);
     facet(w[3], w[2], w[0]);
     facet(w[4], w[3], w[0]);
     
     facet(w[11],w[12], w[16]);
     facet(w[5], w[11], w[16]);
     facet(w[6], w[5], w[16]);
     
     facet(w[14],w[15], w[17]);
     facet(w[3], w[14], w[17]);
     facet(w[2], w[3], w[17]);
     
	 facet(w[7], w[18], w[10]);
     facet(w[5], w[7], w[10]);
     facet(w[11], w[5], w[10]);
     
     facet(w[14], w[3], w[4]);
     facet(w[13], w[14], w[4]);
     facet(w[19], w[13], w[4]);
 }
 
 if(Bit[1] == 1){
Pentagon(w[0],  w[1],  w[2], w[3],  w[4], width);
Pentagon(w[1],  w[0],  w[6], w[5],  w[7], width);
Pentagon(w[2],  w[3],  w[14],w[15], w[17], width);
Pentagon(w[1],  w[2],  w[17],w[18], w[7], width);
Pentagon(w[5],  w[7],  w[18],w[10], w[11], width);
Pentagon(w[6],  w[5],  w[11],w[12], w[16], width);
Pentagon(w[0],  w[6],  w[16],w[19], w[4], width);
Pentagon(w[4],  w[19], w[13],w[14], w[3], width);
Pentagon(w[16], w[12], w[8], w[13], w[19], width);
Pentagon(w[14], w[13], w[8], w[9],  w[15], width);	
Pentagon(w[17], w[15], w[9], w[10], w[18], width);  
Pentagon(w[11], w[10], w[9], w[8],  w[12], width);
}
    //   d = 0.45 *gold;
     
      Vector3D p = Vector3D(
	                  -0.5 * d, ////////Q1
	                  0.31 * d,  
		              0.81 * d
				 );
     
     Vector3D h[2] = {
	                   Vector3D(-0.24, 0.62, 0.0),//proyXYp
	                   Vector3D(-0.24, 0.62,-0.38),//palanca
	                   
	                 };
	 
     /////coordenadas esfericas de p
     //ángulo phi
     double P_pro_p_k = operator * ( h[0], I);
     double abs_I = abs(I);
     double abs_pro_p = abs(h[0]);
     double phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
      phi = phi * (360/(2.0 * 3.141592));
     
    //ángulo teta
    
     double P_p_k = operator * ( h[1], -K);
     double abs_K = abs(K);
     double abs_p = abs(h[1]);
     double teta = acos( (P_p_k) / ( abs_p * abs_K) );
     teta = teta * (360/(2.0 * 3.141592));
     
     Matrix3D Rz_phi1 = Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Matrix3D Ry_teta1 = Matrix3D('x', 0.0 ) *
	                    Matrix3D('y', teta ) *
				        Matrix3D('z',  0.0);
				       // ROx = 4.0;
	 Matrix3D R_alpha = Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	                    Matrix3D('y', 3.1415926535 * (0.0 / ROy) ) *
				        Matrix3D('z', angle );	
						        
     Matrix3D Ry_teta2 = Matrix3D('x', 0.0  )*
	                     Matrix3D('y',-teta ) *
				         Matrix3D('z', 0.0);  
						    
	 Matrix3D Rz_phi2 = Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 w[k]= (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          w[k];
	 
	 for (int k=0; k<20; ++k)
	 w[k]= operator * (g, w[k]);
     
     for (int k=0; k<20; ++k)
     w[k] = operator + (w[k], p);
     
    
     	if(Bit2[1] == 1)     Draw1(
                 w[0].x(), w[0].y(), w[0].z(), 
                 w[1].x(), w[1].y(), w[1].z(),
                 w[2].x(), w[2].y(), w[2].z(),
				 w[3].x(), w[3].y(), w[3].z(),
				 w[4].x(), w[4].y(), w[4].z(),
				 w[5].x(), w[5].y(), w[5].z(),
				 w[6].x(), w[6].y(), w[6].z(),
				 w[7].x(), w[7].y(), w[7].z(),
				 w[8].x(), w[8].y(), w[8].z(),
				 w[9].x(), w[9].y(), w[9].z(),
				 w[10].x(), w[10].y(), w[10].z(),
				 w[11].x(), w[11].y(), w[11].z(),
				 w[12].x(), w[12].y(), w[12].z(),
				 w[13].x(), w[13].y(), w[13].z(),
				 w[14].x(), w[14].y(), w[14].z(),
				 w[15].x(), w[15].y(), w[15].z(),
				 w[16].x(), w[16].y(), w[16].z(),
				 w[17].x(), w[17].y(), w[17].z(),
				 w[18].x(), w[18].y(), w[18].z(),
				 w[19].x(), w[19].y(), w[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3, width*0.5
                 );
			}
                 
     
	 
	 
	if(Bit1[2] == 1){
     facet(u[9], u[15],u[14]);
     facet(u[8], u[9], u[14]);
     facet(u[13],u[8], u[14]);
    
	
     facet(u[1], u[7], u[5]);
     facet(u[0], u[1], u[5]);
     facet(u[6], u[0], u[5]);
     
     facet(u[12],u[8], u[13]);
     facet(u[16],u[12],u[13]);
     facet(u[19],u[16],u[13]);
     
     facet(u[17],u[18],u[7]);
     facet(u[2], u[17],u[7]);
     facet(u[1], u[2], u[7]);
     
	 facet(u[18],u[17],u[15]);
     facet(u[10],u[18],u[15]);
     facet(u[9], u[10],u[15]);
     
	 facet(u[4], u[0], u[6]);
     facet(u[19],u[4], u[6]);
     facet(u[16],u[19],u[6]);
     
     facet(u[11],u[10],u[9]);
     facet(u[12],u[11],u[9]);
     facet(u[8], u[12],u[9]);
    
	 facet(u[2], u[1], u[0]);
     facet(u[3], u[2], u[0]);
     facet(u[4], u[3], u[0]);
    
     facet(u[11],u[12],u[16]);
     facet(u[5], u[11],u[16]);
     facet(u[6], u[5], u[16]);
    
     facet(u[14],u[15],u[17]);
     facet(u[3], u[14],u[17]);
     facet(u[2], u[3], u[17]);
     
	 facet(u[7], u[18],u[10]);
     facet(u[5], u[7], u[10]);
     facet(u[11],u[5], u[10]);
     
     facet(u[14],u[3], u[4]);
     facet(u[13],u[14],u[4]);
     facet(u[19],u[13],u[4]);
 }
 
 if(Bit[2] == 1){
Pentagon(u[0],  u[1],  u[2], u[3],  u[4], width);
Pentagon(u[1],  u[0],  u[6], u[5],  u[7], width);
Pentagon(u[2],  u[3],  u[14],u[15], u[17], width);
Pentagon(u[1],  u[2],  u[17],u[18], u[7], width);
Pentagon(u[5],  u[7],  u[18],u[10], u[11], width);
Pentagon(u[6],  u[5],  u[11],u[12], u[16], width);
Pentagon(u[0],  u[6],  u[16],u[19], u[4], width);
Pentagon(u[4],  u[19], u[13],u[14], u[3], width);
Pentagon(u[16], u[12], u[8], u[13], u[19], width);
Pentagon(u[14], u[13], u[8], u[9],  u[15], width);	
Pentagon(u[17], u[15], u[9], u[10], u[18], width);  
Pentagon(u[11], u[10], u[9], u[8],  u[12], width);
}
       d = gold *1.125;
     
      Vector3D p = Vector3D(
	                  -0.31 * d, ///Q2
	                  0.81 * d,  
		              0.5 * d
				 );
	  
	  Vector3D m[2] = {
	                   Vector3D( 0.62, 0.38, 0.0),//proyXYp
	                   Vector3D( 0.62, 0.38,-0.24),//palanca
	                   
	                 };
				 
     /////coordenadas esfericas de p
     //ángulo phi
     double P_pro_p_k = operator * ( m[0], I);
     double abs_I = abs(I);
     double abs_pro_p = abs(m[0]);
     double phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     phi = phi * (360/(2.0 * 3.141592));
     
    //ángulo teta
    
     double P_p_k = operator * ( m[1], -K);
     double abs_K = abs(K);
     double abs_p = abs(m[1]);
     double teta = acos( (P_p_k) / ( abs_p * abs_K) );
     teta = teta * (360/(2.0 * 3.141592));
    
     Matrix3D Rz_phi1 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Matrix3D Ry_teta1 =         Matrix3D('x', 0.0 )*
	                    Matrix3D('y', teta)*
				        Matrix3D('z', 0.0);
				        ROz = 4.0;
	 Matrix3D  R_alpha =   Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', angle);
				  	        
     Matrix3D Ry_teta2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y',-teta ) *
				        Matrix3D('z', 0.0);     
				        
	 Matrix3D Rz_phi2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 u[k]=  (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          u[k];
	 
	 for (int k=0; k<20; ++k)
	 u[k]= operator * (g, u[k]);
     
     for (int k=0; k<20; ++k)
     u[k] = operator + (u[k], p);
    
    
     	if(Bit2[2] == 1)     Draw1(
                 u[0].x(), u[0].y(), u[0].z(), 
                 u[1].x(), u[1].y(), u[1].z(),
                 u[2].x(), u[2].y(), u[2].z(),
				 u[3].x(), u[3].y(), u[3].z(),
				 u[4].x(), u[4].y(), u[4].z(),
				 u[5].x(), u[5].y(), u[5].z(),
				 u[6].x(), u[6].y(), u[6].z(),
				 u[7].x(), u[7].y(), u[7].z(),
				 u[8].x(), u[8].y(), u[8].z(),
				 u[9].x(), u[9].y(), u[9].z(),
				 u[10].x(), u[10].y(), u[10].z(),
				 u[11].x(), u[11].y(), u[11].z(),
				 u[12].x(), u[12].y(), u[12].z(),
				 u[13].x(), u[13].y(), u[13].z(),
				 u[14].x(), u[14].y(), u[14].z(),
				 u[15].x(), u[15].y(), u[15].z(),
				 u[16].x(), u[16].y(), u[16].z(),
				 u[17].x(), u[17].y(), u[17].z(),
				 u[18].x(), u[18].y(), u[18].z(),
				 u[19].x(), u[19].y(), u[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3, width*0.5
                 );        
       
	if(Bit1[3] == 1){
     facet(u1[9], u1[15],u1[14]);
     facet(u1[8], u1[9], u1[14]);
     facet(u1[13],u1[8], u1[14]);
    
	
     facet(u1[1], u1[7], u1[5]);
     facet(u1[0], u1[1], u1[5]);
     facet(u1[6], u1[0], u1[5]);
     
     facet(u1[12],u1[8], u1[13]);
     facet(u1[16], u1[12],u1[13]);
     facet(u1[19],u1[16],u1[13]);
     
     facet(u1[17],u1[18],u1[7]);
     facet(u1[2], u1[17],u1[7]);
     facet(u1[1], u1[2], u1[7]);
     
	 facet(u1[18],u1[17],u1[15]);
     facet(u1[10],u1[18],u1[15]);
     facet(u1[9], u1[10],u1[15]);
     
	 facet(u1[4], u1[0], u1[6]);
     facet(u1[19],u1[4], u1[6]);
     facet(u1[16],u1[19],u1[6]);
     
     facet(u1[11],u1[10],u1[9]);
     facet(u1[12],u1[11],u1[9]);
     facet(u1[8], u1[12],u1[9]);
    
	 facet(u1[2], u1[1], u1[0]);
     facet(u1[3], u1[2], u1[0]);
     facet(u1[4], u1[3], u1[0]);
    
     facet(u1[11],u1[12],u1[16]);
     facet(u1[5], u1[11],u1[16]);
     facet(u1[6], u1[5], u1[16]);
    
     facet(u1[14],u1[15],u1[17]);
     facet(u1[3], u1[14],u1[17]);
     facet(u1[2], u1[3], u1[17]);
     
	 facet(u1[7], u1[18],u1[10]);
     facet(u1[5], u1[7], u1[10]);
     facet(u1[11],u1[5], u1[10]);
     
     facet(u1[14],u1[3], u1[4]);
     facet(u1[13],u1[14],u1[4]);
     facet(u1[19],u1[13],u1[4]);
 }
 
 if(Bit[3] == 1){
Pentagon(u1[0],  u1[1],  u1[2], u1[3],  u1[4], width);
Pentagon(u1[1],  u1[0],  u1[6], u1[5],  u1[7], width);
Pentagon(u1[2],  u1[3],  u1[14],u1[15], u1[17], width);
Pentagon(u1[1],  u1[2],  u1[17],u1[18], u1[7], width);
Pentagon(u1[5],  u1[7],  u1[18],u1[10], u1[11], width);
Pentagon(u1[6],  u1[5],  u1[11],u1[12], u1[16], width);
Pentagon(u1[0],  u1[6],  u1[16],u1[19], u1[4], width);
Pentagon(u1[4],  u1[19], u1[13],u1[14], u1[3], width);
Pentagon(u1[16], u1[12], u1[8], u1[13], u1[19], width);
Pentagon(u1[14], u1[13], u1[8], u1[9],  u1[15], width);	
Pentagon(u1[17], u1[15], u1[9], u1[10], u1[18], width);  
Pentagon(u1[11], u1[10], u1[9], u1[8],  u1[12], width);
}
       d = gold *1.125;
     
      p = Vector3D(
	                  0.31 * d, ///Q3
	                  0.81 * d,  
		              0.5 * d
				 );
	  
	  Vector3D m1[2] = {
	                   Vector3D( -0.62,0.38, 0.0),//proyXYp
	                   Vector3D( -0.62,0.38,-0.24),//palanca
	                   
	                 };
				 
     /////coordenadas esfericas de p
     //ángulo phi
     P_pro_p_k = operator * ( m1[0], I);
     abs_I = abs(I);
     abs_pro_p = abs(m1[0]);
     phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     phi = phi * (360/(2.0 * 3.141592));
    //ángulo teta
    
     P_p_k = operator * ( m1[1], -K);
     abs_K = abs(K);
     abs_p = abs(m1[1]);
     teta = acos( (P_p_k) / ( abs_p * abs_K) );
     teta = teta * (360/(2.0 * 3.141592));
    
     Rz_phi1 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Ry_teta1 =         Matrix3D('x', 0.0 )*
	                    Matrix3D('y', teta)*
				        Matrix3D('z', 0.0);
				        ROz = 4.0;
	  R_alpha =   Matrix3D('x', 3.1415926535 * (0.0 / ROx) )*
	              Matrix3D('y', 3.1415926535 * (0.0 / ROy)) *
				  Matrix3D('z', -angle);
				  	        
     Ry_teta2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y',-teta ) *
				        Matrix3D('z', 0.0);     
				        
	 Rz_phi2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 u1[k]=  (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          u1[k];
	 
	 for (int k=0; k<20; ++k)
	 u1[k]= operator * (g, u1[k]);
     
     for (int k=0; k<20; ++k)
     u1[k] = operator + (u1[k], p);
    
    
     	if(Bit2[3] == 1)     Draw1(
                 u1[0].x(), u1[0].y(), u1[0].z(), 
                 u1[1].x(), u1[1].y(), u1[1].z(),
                 u1[2].x(), u1[2].y(), u1[2].z(),
				 u1[3].x(), u1[3].y(), u1[3].z(),
				 u1[4].x(), u1[4].y(), u1[4].z(),
				 u1[5].x(), u1[5].y(), u1[5].z(),
				 u1[6].x(), u1[6].y(), u1[6].z(),
				 u1[7].x(), u1[7].y(), u1[7].z(),
				 u1[8].x(), u1[8].y(), u1[8].z(),
				 u1[9].x(), u1[9].y(), u1[9].z(),
				 u1[10].x(), u1[10].y(), u1[10].z(),
				 u1[11].x(), u1[11].y(), u1[11].z(),
				 u1[12].x(), u1[12].y(), u1[12].z(),
				 u1[13].x(), u1[13].y(), u1[13].z(),
				 u1[14].x(), u1[14].y(), u1[14].z(),
				 u1[15].x(), u1[15].y(), u1[15].z(),
				 u1[16].x(), u1[16].y(), u1[16].z(),
				 u1[17].x(), u1[17].y(), u1[17].z(),
				 u1[18].x(), u1[18].y(), u1[18].z(),
				 u1[19].x(), u1[19].y(), u1[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3, width*0.5
                 );    
	 
	 
	 
	if(Bit1[4] == 1){
     facet(u2[9], u2[15],u2[14]);
     facet(u2[8], u2[9], u2[14]);
     facet(u2[13],u2[8], u2[14]);
    
	
     facet(u2[1], u2[7], u2[5]);
     facet(u2[0], u2[1], u2[5]);
     facet(u2[6], u2[0], u2[5]);
     
     facet(u2[12],u2[8], u2[13]);
     facet(u2[16],u2[12],u2[13]);
     facet(u2[19],u2[16],u2[13]);
     
     facet(u2[17],u2[18],u2[7]);
     facet(u2[2], u2[17],u2[7]);
     facet(u2[1], u2[2], u2[7]);
     
	 facet(u2[18],u2[17],u2[15]);
     facet(u2[10],u2[18],u2[15]);
     facet(u2[9], u2[10],u2[15]);
     
	 facet(u2[4], u2[0], u2[6]);
     facet(u2[19],u2[4], u2[6]);
     facet(u2[16],u2[19],u2[6]);
     
     facet(u2[11],u2[10],u2[9]);
     facet(u2[12],u2[11],u2[9]);
     facet(u2[8], u2[12],u2[9]);
    
	 facet(u2[2], u2[1], u2[0]);
     facet(u2[3], u2[2], u2[0]);
     facet(u2[4], u2[3], u2[0]);
    
     facet(u2[11],u2[12],u2[16]);
     facet(u2[5], u2[11],u2[16]);
     facet(u2[6], u2[5], u2[16]);
    
     facet(u2[14],u2[15],u2[17]);
     facet(u2[3], u2[14],u2[17]);
     facet(u2[2], u2[3], u2[17]);
     
	 facet(u2[7], u2[18],u2[10]);
     facet(u2[5], u2[7], u2[10]);
     facet(u2[11],u2[5], u2[10]);
    
     facet(u2[14],u2[3], u2[4]);
     facet(u2[13],u2[14],u2[4]);
     facet(u2[19],u2[13],u2[4]);
 }
 
 
 
 if(Bit[4] == 1){
Pentagon(u2[0],  u2[1],  u2[2], u2[3],  u2[4], width);
Pentagon(u2[1],  u2[0],  u2[6], u2[5],  u2[7], width);
Pentagon(u2[2],  u2[3],  u2[14],u2[15], u2[17], width);
Pentagon(u2[1],  u2[2],  u2[17],u2[18], u2[7], width);
Pentagon(u2[5],  u2[7],  u2[18],u2[10], u2[11], width);
Pentagon(u2[6],  u2[5],  u2[11],u2[12], u2[16], width);
Pentagon(u2[0],  u2[6],  u2[16],u2[19], u2[4], width);
Pentagon(u2[4],  u2[19], u2[13],u2[14], u2[3], width);
Pentagon(u2[16], u2[12], u2[8], u2[13], u2[19], width);
Pentagon(u2[14], u2[13], u2[8], u2[9],  u2[15], width);	
Pentagon(u2[17], u2[15], u2[9], u2[10], u2[18], width);  
Pentagon(u2[11], u2[10], u2[9], u2[8],  u2[12], width);
}
 
       d = gold *1.125;
     
      p = Vector3D(
	                  0.5 * d, ///Q3
	                  0.31 * d,  
		              0.81 * d
				 );
	  
	  Vector3D m2[2] = {
	                   Vector3D( 0.24,0.62, 0.0),//proyXYp
	                   Vector3D( 0.24,0.62,-0.38),//palanca
	                   
	                 };
				 
     /////coordenadas esfericas de p
     //ángulo phi
     P_pro_p_k = operator * ( m2[0], I);
     abs_I = abs(I);
     abs_pro_p = abs(m2[0]);
     phi = acos( (P_pro_p_k) / ( abs_pro_p * abs_I) );
     phi = phi * (360/(2.0 * 3.141592));
    //ángulo teta
    
     P_p_k = operator * ( m2[1], -K);
     abs_K = abs(K);
     abs_p = abs(m2[1]);
     teta = acos( (P_p_k) / ( abs_p * abs_K) );
     teta = teta * (360/(2.0 * 3.141592));
    
     Rz_phi1 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', phi);
				        
     Ry_teta1 =         Matrix3D('x', 0.0 )*
	                    Matrix3D('y', teta)*
				        Matrix3D('z', 0.0);
				        ROz = 4.0;
	  R_alpha =   Matrix3D('x', 0.0*angle )*
	              Matrix3D('y', 0.0*angle )*
				  Matrix3D('z',-angle);
				  	        
     Ry_teta2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y',-teta ) *
				        Matrix3D('z', 0.0);     
				        
	 Rz_phi2 =          Matrix3D('x', 0.0 )*
	                    Matrix3D('y', 0.0 ) *
				        Matrix3D('z', -phi);	        
    
     for (int k=0; k<20; ++k)
	 u2[k]=  (Rz_phi1) *
	       (Ry_teta1) *
		      R_alpha *
		   (Ry_teta2) *
		    (Rz_phi2) *     
		          u2[k];
	 
	 for (int k=0; k<20; ++k)
	 u2[k]= operator * (g, u2[k]);
     
     for (int k=0; k<20; ++k)
     u2[k] = operator + (u2[k], p);
    
    
     
     	if(Bit2[4] == 1)     Draw1(
                 u2[0].x(), u2[0].y(), u2[0].z(), 
                 u2[1].x(), u2[1].y(), u2[1].z(),
                 u2[2].x(), u2[2].y(), u2[2].z(),
				 u2[3].x(), u2[3].y(), u2[3].z(),
				 u2[4].x(), u2[4].y(), u2[4].z(),
				 u2[5].x(), u2[5].y(), u2[5].z(),
				 u2[6].x(), u2[6].y(), u2[6].z(),
				 u2[7].x(), u2[7].y(), u2[7].z(),
				 u2[8].x(), u2[8].y(), u2[8].z(),
				 u2[9].x(), u2[9].y(), u2[9].z(),
				 u2[10].x(), u2[10].y(), u2[10].z(),
				 u2[11].x(), u2[11].y(), u2[11].z(),
				 u2[12].x(), u2[12].y(), u2[12].z(),
				 u2[13].x(), u2[13].y(), u2[13].z(),
				 u2[14].x(), u2[14].y(), u2[14].z(),
				 u2[15].x(), u2[15].y(), u2[15].z(),
				 u2[16].x(), u2[16].y(), u2[16].z(),
				 u2[17].x(), u2[17].y(), u2[17].z(),
				 u2[18].x(), u2[18].y(), u2[18].z(),
				 u2[19].x(), u2[19].y(), u2[19].z(),
				        r,    angle,       n-1,
				 d1, d2, d3, width*0.5
                 );    
	                      
 }
     
}
     
     
 
	 
	 

}





                

int main(int argc, char* argv[])
{

    
    int n = 2;
    double r = 1.0;
    double angle = 45.0;
    double a = r * 0.5;
    double width = 0.25*0.25;
    
    double gold= (1 + sqrt(5))/2;
    double g1= 1/gold;
    double g2= 1/(gold*gold);
     
     Torus t("000DodecaDragon5.stl");
     t.Draw1( 
	        g2, 0.0,  1.0,//0   b4   P1
	       -g2 , 0.0, 1.0,// 1    P2
	       -g1  ,  g1,   g1,//2    P3
	        0.0, 1.0, g2,//3       P4 
			 g1, g1, g1,//4        P5	 
	       0.0,-1.0, g2,//5   b1     p6
	       g1, -g1, g1,//6    b2     p7
		    -g1, -g1, g1,//7       p8
		    g2, 0.0, -1.0,//8    a4  p9
		    -g2,  0.0, -1.0,//9  a3  p10
		    -g1, -g1,-g1,//10      p11
		    0.0,-1.0,-g2,//11      p12
		    g1, -g1, -g1,//12      p13
		    g1 ,g1 , -g1,//13    a5  p14
		     0.0, 1.0, -g2,//14   a1  p15
		    -g1, g1, -g1,//15    a2  p16
		    1.0, -g2, 0.0,//16      p17
		   -1.0, g2, 0.0,//17      p18
		   -1.0,-g2, 0.0,//18      p19
		   1.0, g2, 0.0, //19    b3
		   r, angle, n,
		   0.0, 0.0, 0.0, width
	         );
	
	/*
     t.Draw2( 
	        g2, 0.0,  1.0,//0   b4   P1
	       -g2 , 0.0, 1.0,// 1    P2
	       -g1  ,  g1,   g1,//2    P3
	        0.0, 1.0, g2,//3       P4 
			 g1, g1, g1,//4        P5	 
	       0.0,-1.0, g2,//5   b1     p6
	       g1, -g1, g1,//6    b2     p7
		    -g1, -g1, g1,//7       p8
		    g2, 0.0, -1.0,//8    a4  p9
		    -g2,  0.0, -1.0,//9  a3  p10
		    -g1, -g1,-g1,//10      p11
		    0.0,-1.0,-g2,//11      p12
		    g1, -g1, -g1,//12      p13
		    g1 ,g1 , -g1,//13    a5  p14
		     0.0, 1.0, -g2,//14   a1  p15
		    -g1, g1, -g1,//15    a2  p16
		    1.0, -g2, 0.0,//16      p17
		   -1.0, g2, 0.0,//17      p18
		   -1.0,-g2, 0.0,//18      p19
		   1.0, g2, 0.0, //19    b3
		   r, angle, n,
		   0.0, 0.0, 0.0
	         );
	
	
     t.Draw3( 
	        -a, -a, -a,
	         a, -a, -a,
	        -a, -a,  a,
			 a, -a,  a,
			-a,  a, -a,
			 a,  a, -a,
			-a,  a,  a,
			 a,  a,  a,
			 r, angle, n
			 );	    
            
		   t.Draw4( 
	        -a, -a, -a,
	         a, -a, -a,
	        -a, -a,  a,
			 a, -a,  a,
			-a,  a, -a,
			 a,  a, -a,
			-a,  a,  a,
			 a,  a,  a,
			 r, angle, n
			 );
		    */

			t.Arista(Vector3D(0, 0, -5.0), Vector3D(0, 0, 5.0), 5.0)  ;
			  
			  
     return EXIT_SUCCESS;
}






==> anc/legacy/Matrix3D.cpp <==
#include <iostream>
#include <cstdlib>
#include <cmath>

using namespace std;

#include "Vector3D.hpp"
#include "Matrix3D.hpp"

Matrix3D::Matrix3D(void)
{
   for (int i=0; i<4; i++)
      {
       for (int j=0; j<4; j++)
          a[i][j]= 0.0;
       a[i][i]= 1.0;
      }
}

Matrix3D::Matrix3D(double a00, double a01, double a02,
                   double a10, double a11, double a12,
                   double a20, double a21, double a22)
{
    a[0][0]= a00; a[0][1]= a01; a[0][2]= a02; a[0][3]= 0.0;
    a[1][0]= a10; a[1][1]= a11; a[1][2]= a12; a[1][3]= 0.0;
    a[2][0]= a20; a[2][1]= a21; a[2][2]= a22; a[2][3]= 0.0;
    a[3][0]= 0.0; a[3][1]= 0.0; a[3][2]= 0.0; a[3][3]= 1.0;
}

Matrix3D::Matrix3D(char ty, double t)
{
   for (int i=0; i<4; i++)
      {
       for (int j=0; j<4; j++)
          a[i][j]= 0.0;
       a[i][i]= 1.0;
      }

   int r, s;
   switch (ty)
      {
       case 'x':  r= 1; s=2;  break;
       case 'y':  r= 0; s=2;  break;
       case 'z':  r= 0; s=1;  break;
      }
    t*= M_PI / 180.0;
    a[r][r]=  cos(t); a[r][s]= -sin(t);
    a[s][r]=  sin(t); a[s][s]=  cos(t);
}

Matrix3D::Matrix3D(char ty, const Vector3D& u)
{
  for (int i=0; i<4; i++)
      {
       for (int j=0; j<4; j++)
           a[i][j]= 0.0;
       a[i][i]= 1.0;
      }

   switch(ty) {
      case 's':  case 'S': a[0][0]= u.x();
                           a[1][1]= u.y();
                           a[2][2]= u.z();
                           break;
      case 't':  case 'T': a[0][3]= u.x();
                           a[1][3]= u.y();
                           a[2][3]= u.z();
                           break;
      case 'i':  case 'I': break;
     }
}

const double* Matrix3D::operator[] (int i) const
{
   return a[i];
}


Vector3D Matrix3D::operator * (Vector3D& u) const
{
    Vector3D r;
    for (int i=0; i<3; i++)
       {
        double s= 0.0;
        for (int j=0; j<4; j++)
            s+= a[i][j] * u[j];
        r[i]= s;
       }
    return r;
}

Matrix3D Matrix3D::operator * (const Matrix3D& m) const
{
    Matrix3D r('i');
    for (int i=0; i<4; i++)
       for (int j=0; j<4; j++)
          {
           double s= 0;
           for (int k=0; k<4; k++)
              s+= a[i][k] * m.a[k][j];
           r.a[i][j]= s;
          }
    return r;
}


Matrix3D Matrix3D::operator + (const Matrix3D& m) const
{
    Matrix3D r('i');

    for (int i=0; i<4; i++)
       for (int j=0; j<4; j++)
           r.a[i][j]= a[i][j] + m.a[i][j];

    return r;
}


==> anc/legacy/Matrix3D.hpp <==
#ifndef MATRIX3D_H
#define MATRIX3D_H

#include <iostream>
#include <cstdlib>
#include <cmath>

using namespace std;

#include "Vector3D.hpp"

class Matrix3D {
    private:
        double a[4][4];

    public:
        Matrix3D(void);
        Matrix3D(char ty, double t);
        Matrix3D(char ty, const Vector3D& t= Vector3D(0.0, 0.0, 0.0));
        Matrix3D(double a00, double a01, double a02,
                 double a10, double a11, double a12,
                 double a20, double a21, double a22);

        const double* operator[] (int) const;
        Vector3D operator * (Vector3D& u) const;
        Matrix3D operator * (const Matrix3D& m) const;
        Matrix3D operator + (const Matrix3D& m) const;

	Vector3D applyRot3D(const Vector3D v) {
		
		Vector3D ret;
		
			ret = Vector3D(
			(v.x() * a[0][0]) + (v.y() * a[0][1]) + (v.z() * a[0][2]),
			(v.x() * a[1][0]) + (v.y() * a[1][1]) + (v.z() * a[1][2]),
			(v.x() * a[2][0]) + (v.y() * a[2][1]) + (v.z() * a[2][2])
			);

		return ret;
	}

};

#endif


==> anc/legacy/Vector3D.cpp <==
#include <cmath>
#include <fstream>

using namespace std;

#include "Vector3D.hpp"

Vector3D::Vector3D(double xx, double yy, double zz)
{
   u[0]= xx;
   u[1]= yy;
   u[2]= zz;
}

Vector3D::Vector3D(const Vector3D& a)
{
   u[0]= a.x();
   u[1]= a.y();
   u[2]= a.z();
}

//double&           operator [] (int k);
double& Vector3D::operator [] (int k)
{
   if (k==3)
      return u[3]= 1.0;
   else
      return u[k];
}

//double           operator [] (int k) const;
double Vector3D::operator [] (int k) const
{
   if (k==3)
      return 1.0;
   else
      return u[k];
}

Vector3D& Vector3D::operator = (const Vector3D& a)
{
   u[0]= a.x();
   u[1]= a.y();
   u[2]= a.z();
   return *this;
}

Vector3D& Vector3D::operator+= (const Vector3D& a)
{
    return *this= *this+a;
}

Vector3D operator + (const Vector3D& a, const Vector3D& b)
{
   return Vector3D( a.x()+b.x(), a.y()+b.y(), a.z()+b.z() );
}

Vector3D operator - (const Vector3D& a, const Vector3D& b)
{
   return Vector3D( a.x()-b.x(), a.y()-b.y(), a.z()-b.z() );
}

Vector3D operator % (const Vector3D& a, const Vector3D& b)
{
   return Vector3D(a.y() * b.z() - a.z() * b.y(),
                  -a.x() * b.z() + a.z() * b.x(),
                   a.x() * b.y() - a.y() * b.x() );
}

Vector3D operator * (const double a, const Vector3D& b)
{
   return Vector3D( a * b.x(), a * b.y(), a * b.z() );
}

double operator * (const Vector3D& a, const Vector3D& b)
{
   return a.x() * b.x() + a.y() * b.y() + a.z() * b.z();
}

Vector3D operator / (const Vector3D& a, const double b)
{
   return Vector3D( a.x()/b, a.y()/b, a.z()/b );
}

Vector3D operator - (const Vector3D& a)
{
   return Vector3D(-a.x(), -a.y(), -a.z());
}


double abs(const Vector3D& a)
{
   double x= fabs(a.x()); 
   double y= fabs(a.y()); 
   double z= fabs(a.z());
   double t= x>y ? x>z ? x : y>z ? y : z : y>z ? y : z; 
   if (t == 0)
      return 0.0;
   x/= t;
   y/= t;
   z/= t;
   return t*sqrt(x*x + y*y + z*z);
}

Vector3D unit(const Vector3D& v)
{
   double n= abs(v);
   return n==0.0 ? Vector3D(0,0,0) : v/n;
}

istream& operator >> (istream& is, Vector3D& a)
{
   while (!is.eof() && is.get() != '(')
       ;

   if (is.eof())
      {
       a= Vector3D(0,0,0);
       return is;
      }

   double x;
   is >> x;

   while (!is.eof() && is.get() != ',')
       ;

   if (is.eof())
      {
       a= Vector3D(x,0,0);
       return is;
      }

   double y;
   is >> y;

   while (!is.eof() && is.get() != ',')
       ;
   if (is.eof())
      {
       a= Vector3D(x,y,0);
       return is;
      }

   double z;
   is >> z;

   while (!is.eof() && is.get() != ')')
       ;
   a= Vector3D(x,y,z);

   return is;
}

ostream& operator << (ostream& os, const Vector3D& a)
{
   return os << "(" << a.x() << ", " << a.y() << ", " << a.z() << ") ";
}

Vector3D line(double t, Vector3D& b, Vector3D& e)
{
   return b + t * (e-b);
}

double infty(const Vector3D& a)
{
   return fabs(a.x()) + fabs(a.y()) + fabs(a.z());  
}

bool     operator == (const Vector3D& a, const Vector3D& b)
{
    return abs(a-b)<1E-8;        
}


Vector3D centerM4(const Vector3D& a0, const Vector3D& a1, const Vector3D& a2, const Vector3D& a3){
	Vector3D center;
	
	center = ((a0 + a1) + a2) + a3; 
	center = (0.25) * center;
	return center;
}

Vector3D centerM8(const Vector3D& a0, const Vector3D& a1, const Vector3D& a2, const Vector3D& a3, 
                  const Vector3D& a4, const Vector3D& a5, const Vector3D& a6, const Vector3D& a7){
	Vector3D center;
	
	center = (1.0/8.0) * (((((((a0 + a1) + a2) + a3) + a4) + a5) + a6) + a7); 
	
	return center;
}



==> anc/legacy/Vector3D.hpp <==
#ifndef VECTOR3D_H
#define VECTOR3D_H

using namespace std;

#include <iostream>
#include <math.h>

class Vector3D {
       protected:
         double u[4];
         
         
       public:
         double& operator [] (int k);
         double  operator [] (int k) const;

         Vector3D(double xx=0, double yy= 0, double zz= 0);
         Vector3D(const Vector3D& a);
         double x() const { return u[0]; };
         double y() const { return u[1]; };
	     double z() const { return u[2]; };

         Vector3D& operator =  (const Vector3D&);
         Vector3D& operator += (const Vector3D& a);
         
        };
        

Vector3D operator + (const Vector3D& a, const Vector3D& b);
Vector3D operator - (const Vector3D& a, const Vector3D& b);
Vector3D operator % (const Vector3D& a, const Vector3D& b);
Vector3D operator * (double a, const Vector3D& b);
double   operator * (const Vector3D& a, const Vector3D& b);
Vector3D operator / (const Vector3D& a, const double b);
Vector3D operator - (const Vector3D& a);

bool     operator == (const Vector3D&, const Vector3D& );
double   abs(const Vector3D& a);
double   infty(const Vector3D& a);
Vector3D unit(const Vector3D& v);
Vector3D centerM4(const Vector3D& a0, const Vector3D& a1, const Vector3D& a2, const Vector3D& a3);
Vector3D centerM8(const Vector3D& a0, const Vector3D& a1, const Vector3D& a2, const Vector3D& a3, 
                  const Vector3D& a4, const Vector3D& a5, const Vector3D& a6, const Vector3D& a7);

istream& operator >> (istream& is, Vector3D& a);
ostream& operator << (ostream& os, const Vector3D& a);

Vector3D line(double t, Vector3D& b, Vector3D& e);

#endif


==> anc/legacy/stl.cpp <==
#include <iostream>
#include <cstdlib>
#include <fstream>
#include <iomanip>
#include "Vector3D.hpp"
#include "stl.hpp"

using namespace std;

STL::STL(const char name[]) : ofstream(name)
{
   *this << "solid ESFM\n";
}


void STL::facet(const Vector3D& v1, const Vector3D& v2, const Vector3D& v3)
{
   Vector3D n= unit( (v2-v1) % (v3-v1) );

   *this << "facet normal ";
   *this << std::scientific
         << n.x() << " " << n.y() << " " << n.z() << endl;
   *this << "\touter loop\n"
         << "\t\tvertex " << v1.x() << " " << v1.y() << " " << v1.z() << endl
         << "\t\tvertex " << v2.x() << " " << v2.y() << " " << v2.z() << endl
         << "\t\tvertex " << v3.x() << " " << v3.y() << " " << v3.z() << endl
         << "\tendloop\n"
         << "endfacet\n";
}


STL::~STL(void)
{
   *this << "endsolid ESFM\n";
}




==> anc/legacy/stl.hpp <==
#ifndef STL_H
#define STL_H

#include <fstream>
#include "Vector3D.hpp"

using namespace std;

class STL : public ofstream {
     public:
       STL(const char name[]);
       void facet(const Vector3D& v1, const Vector3D& v2, const Vector3D& v3);
       ~STL(void);
};

#endif


==> anc/out/critical_g.json <==
{
 "crown@45.00": [
  0.43541019999999997,
  0.4472136
 ],
 "crown@63.43": [
  0.44,
  0.5
 ],
 "thirty@45.00": [
  0.35,
  0.375
 ]
}

==> anc/out/theory_checks.txt <==
== base solid
edge 0.763932  inradius 0.850651  midradius 1  circumradius 1.070466
volume 3.416408  face area 1.004057  surface 12.048685
crown normal a0 = [0.       0.525731 0.850651]  = (0,1,phi)/|.|: True
dihedral angle 63.4349 between normals -> dihedral 116.5651 deg; |cos| = 0.447214 = 1/sqrt5 0.447214
angle(edge-midpoint axis m_k, a0) = 31.7175 deg; m_k.a0 = 0.850651

== tight frames (frame operator S = sum a a^T)
5-fold (face) axes: 6 lines, S = 2.000000 I ? True
2-fold (edge) axes: 15 lines, S = 5.000000 I ? True
3-fold (vertex) axes: 10 lines, S = 3.333333 I ? True
neighbours of face 0: [1, 2, 3, 6, 7]  sum (a0.ak)^2 = 1.0000000000000004
every edge direction is a 2-fold axis: True

== symmetry of the crown map family
C5 about a0 (5 rotations) permutes the maps: True; mirror through a0, m0: True; any other icosahedral rotation: False
theta=0: mirror symmetric: True
theta=90: mirror symmetric: True

== measures
artwork: g=0.434558 5g^2=0.944205 5g^3=0.410312  similarity dim 1.931113  total volume/V0 1.695813  total surface/S0 17.9228
pythagorean 1/sqrt5: g=0.447214 5g^2=1.000000 5g^3=0.447214  similarity dim 2.000000  total volume/V0 1.809017  total surface/S0 inf
artwork g vs 1/sqrt5: relative -2.830%
volume bound for sprouting on all 30 edges: g <= 30^(-1/3) = 0.3218297948685433 ; artwork 30 g^3 = 2.461874024363983
volume bound for the crown: g <= 5^(-1/3) = 0.5848035476425733

== the Pythagorean member g* = 1/sqrt5, theta = 45
d = 1 + kappa g* = 1.368421: non-joint clashes to depth 5: 5; certificate False (siblings 2.63e-02, root/grandchildren -3.12e-01)
d = artwork = 1.357995: non-joint clashes to depth 5: 5; certificate False (siblings 2.61e-02, root/grandchildren -3.05e-01)

== the artwork's parameters
g = 0.36 (1+sqrt2)/2 = 0.4345584412   d = 1.125 (1+sqrt2)/2 = 1.3579951288   kappa = 0.823814
if `gold` had been the golden ratio: g = 0.582492, d = 1.820288
child: circumradius 0.465180, centre at 1.357995, gap between parent edge midpoint and child centre 0.357995 < child midradius 0.434558
diameter of the tree's bounding box (depth 6):  [3.31162406 3.11262557 3.33670409]


==> anc/out/verify_legacy.txt <==
[C++] 156 nodes, max |python - C++| = 5.00e-07
[Blender] mesh: 141127 triangles, 7909 components, 3794 clean 20-vertex dodecahedra
[Blender] matched 2435 of them to distinct tree nodes (2435 distinct), unmatched 1359; max relative vertex error 4.94e-03
[Blender] matches by depth: {0: '0/1', 1: '0/5', 2: '0/25', 3: '32/125', 4: '332/625', 5: '2071/3125'}
[Blender] the 1359 non-exact clean dodecahedra are regular (max fit error 0.034), lie within 0.51 node sizes of a tree node (median 0.052) and are rotated by at most 1.09 deg
[formal] legacy map vs exact-constant map, per child:
   child 0: twist axis.e_k = +1.0000, angle = 45.000 deg, |A-A*|/g = 0.0e+00, |t-t*| = 0.0e+00
   child 1: twist axis.e_k = +1.0000, angle = 45.000 deg, |A-A*|/g = 3.9e-03, |t-t*| = 1.9e-03
   child 2: twist axis.e_k = +1.0000, angle = 45.000 deg, |A-A*|/g = 3.9e-03, |t-t*| = 1.9e-03
   child 3: twist axis.e_k = +1.0000, angle = 45.000 deg, |A-A*|/g = 3.9e-03, |t-t*| = 1.9e-03
   child 4: twist axis.e_k = +1.0000, angle = 45.000 deg, |A-A*|/g = 3.9e-03, |t-t*| = 1.9e-03
[formal] depth-5 trees differ by at most 6.662e-03 (tree diameter ~ 4)


==> anc/scripts/build_legacy.sh <==
#!/usr/bin/env bash
# Compile the original C++ programs (legacy/) and a solid, five-child build of
# DedocaedroTREEverCELLS.cpp used by scripts/verify_legacy.py.
#   bash scripts/build_legacy.sh
set -euo pipefail
here="$(cd "$(dirname "$0")/.." && pwd)"
work="$here/out/legacy_build"
mkdir -p "$work"
cd "$work"
cp "$here"/legacy/{stl.hpp,stl.cpp,Vector3D.hpp,Vector3D.cpp,Matrix3D.hpp,Matrix3D.cpp} .
# Sources are Latin-1 with CRLF line ends.
iconv -f latin1 -t utf8 "$here/legacy/DedocaedroTREEverCELLS.cpp" | tr -d '\r' > cells.cpp
iconv -f latin1 -t utf8 "$here/legacy/DedocaedroA-copia.cpp" | tr -d '\r' > acopia.cpp

# Solid variant: Pentagon() emits the face as three triangles instead of
# edge struts, all five children are enabled, depth 3, no axis pole.
python3 - <<'EOF'
import re
s = open("cells.cpp").read()
s = re.sub(r"(void Torus::Pentagon\(.*?\)\{)(.*?)(\n\s*\}\s*\n)",
           lambda m: m.group(1) + "\n facet(v0,v1,v2); facet(v0,v2,v3); facet(v0,v3,v4);" + m.group(3),
           s, count=1, flags=re.S)
s = s.replace("int Bit2[5] = {1, 1, 0, 0, 0};", "int Bit2[5] = {1, 1, 1, 1, 1};")
s = s.replace("int n = 2;", "int n = 3;")
s = s.replace("t.Arista(Vector3D(0, 0, -5.0), Vector3D(0, 0, 5.0), 5.0)  ;", "")
open("cells_solid.cpp", "w").write(s)
EOF

for prog in cells acopia cells_solid; do
    g++ -O2 -o "$prog" "$prog.cpp" stl.cpp Vector3D.cpp Matrix3D.cpp
    mkdir -p "run_$prog"
    (cd "run_$prog" && "../$prog")
done
cp run_cells_solid/000DodecaDragon5.stl "$here/out/legacy_cells_solid.stl"
cp run_cells/000DodecaDragon5.stl "$here/out/legacy_cells_struts.stl"
cp run_acopia/000DodecaDragon5.stl "$here/out/legacy_acopia.stl"
echo "built: out/legacy_cells_solid.stl out/legacy_cells_struts.stl out/legacy_acopia.stl"


==> anc/scripts/clash_study.py <==
"""Clash analysis of the crown tree and of its extensions to all faces.

Writes out/clash_study.json with
  * "legacy":   clash census of the artwork's tree (theta = 45 deg) and of
                theta = 0, 90 deg, depth 5, plus the all-depth certificate;
  * "pairs":    penetration of two adjacent children vs theta for the four
                relative twist orientations;
  * "extensions": census of the all-faces variants at the artwork's parameters;
  * "phase":    (theta, g) grid for the crown tree and for the best
                one-child-per-edge all-faces tree ("thirty", optimal ownership),
                each point with a numerical census and the certificate.

usage: python scripts/clash_study.py [--quick]
"""
import json
import sys
import time
from collections import Counter
from multiprocessing import Pool
from pathlib import Path

import numpy as np
from scipy.optimize import Bounds, LinearConstraint, milp

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from dodecatree.certify import certify                                   # noqa: E402
from dodecatree.clash import find_clashes, overlap_volume, penetration    # noqa: E402
from dodecatree.geometry import FACES, VOLUME, edges, rotation            # noqa: E402
from dodecatree.legacy import LEGACY_D, LEGACY_G, legacy_maps             # noqa: E402
from dodecatree.tree import (Node, all_faces, crown_frames, crown_maps,   # noqa: E402
                             edge_faces, face_rotations, grow)

KAPPA = (LEGACY_D - 1) / LEGACY_G      # child centre sits KAPPA*g beyond the parent's edge midpoint


def d_of_g(g):
    return 1 + KAPPA * g


def census(nodes):
    cl = find_clashes(nodes)
    c = Counter()
    first = None
    for x in cl:
        if x["relation"] == "parent-child":
            continue
        c[f'{x["depth"]}:{x["relation"]}'] += 1
        first = x["depth"] if first is None else min(first, x["depth"])
    joints = [x for x in cl if x["relation"] == "parent-child"]
    n_pc = sum(1 for n in nodes if n.depth > 0)
    return {"nodes": len(nodes), "non_joint": sum(c.values()), "by_depth": dict(sorted(c.items())),
            "first_clash_depth": first, "joints_overlapping": len(joints), "parent_child_pairs": n_pc}


# ---------------------------------------------------------------------------
def optimal_owner():
    """Edge ownership minimising adjacent clockwise-clockwise pairs (MILP)."""
    ef = edge_faces()
    E = edges()
    eid = {e: i for i, e in enumerate(E)}
    pairs = []
    for j, f in enumerate(FACES):
        es = [eid[tuple(sorted((f[i], f[(i + 1) % 5])))] for i in range(5)]
        pairs += [(j, es[i], es[(i + 1) % 5]) for i in range(5)]
    nE, nP = len(E), len(pairs)
    rows, lb = [], []
    for p, (C, e1, e2) in enumerate(pairs):
        row, const = np.zeros(nE + nP), 0
        for e in (e1, e2):            # not-owned(e, C) = 1 - o_e if C is e's first face else o_e
            if ef[e][0][0] == C:
                row[e] += 1
                const += 1
            else:
                row[e] -= 1
        row[nE + p] = 1               # y_p >= notowned1 + notowned2 - 1
        rows.append(row)
        lb.append(const - 1)
    res = milp(np.r_[np.zeros(nE), np.ones(nP)], integrality=np.ones(nE + nP),
               constraints=LinearConstraint(np.array(rows), lb, np.inf), bounds=Bounds(0, 1))
    o = np.round(res.x[:nE]).astype(int)
    owner = [ef[e][0][0] if o[e] else ef[e][1][0] for e in range(nE)]
    return owner, int(round(res.fun))


def all_faces_maps(maps, owner):
    """The 30 conjugated maps gamma_j f_k gamma_j^-1 of the ifs30 variant."""
    Gs = face_rotations()
    out = []
    for e, ef in enumerate(edge_faces()):
        j, k = next(jk for jk in ef if jk[0] == owner[e])
        out.append((Gs[j] @ maps[k][0] @ Gs[j].T, Gs[j] @ maps[k][1]))
    return out


def thirty_root_maps(maps, owner):
    Gs = face_rotations()
    out = []
    for e, ef in enumerate(edge_faces()):
        j, k = next(jk for jk in ef if jk[0] == owner[e])
        out.append((Gs[j] @ maps[k][0], Gs[j] @ maps[k][1]))
    return out


# ---------------------------------------------------------------------------
def pair_table(thetas):
    (m0, e0), (m1, e1) = crown_frames()[:2]   # crown edges 0 and 1 share vertex v1
    rows = []
    for th in thetas:
        t = np.radians(th)

        def pen(s0, s1):
            a = Node((0,), LEGACY_G * rotation(s0 * e0, t), LEGACY_D * m0)
            b = Node((1,), LEGACY_G * rotation(s1 * e1, t), LEGACY_D * m1)
            return penetration(a, b)
        rows.append({"theta": th, "ccw_ccw": pen(1, 1), "cw_cw": pen(-1, -1),
                     "in_in": pen(-1, 1), "out_out": pen(1, -1)})
    return rows


def phase_point(args):
    kind, th, g, owner, depth = args
    maps = crown_maps(g, d_of_g(g), np.radians(th))
    if kind == "crown":
        nodes = grow(maps, depth, order="tree")
    elif kind == "ifs30":
        nodes = all_faces(maps, depth, "ifs30", owner)
    else:
        nodes = all_faces(maps, depth, "thirty", owner)
    cen = census(nodes)
    rec = {"kind": kind, "theta": th, "g": g, "d": d_of_g(g), **cen, "certified": None}
    if cen["non_joint"] == 0:
        try:
            if kind == "crown":
                cert = certify(maps, L=1)
            elif kind == "ifs30":
                fam = all_faces_maps(maps, owner)
                cert = certify(fam, L=1)
            else:
                cert = certify(maps, root_maps=thirty_root_maps(maps, owner), L=1)
            rec["certified"] = cert["certified"]
            rec["margins"] = {k: float(v) for k, v in cert.items() if k not in ("certified",)}
        except Exception as exc:          # degenerate hull etc.
            rec["certified"] = False
            rec["error"] = repr(exc)
    return rec


def main(quick=False, phase_only=False):
    t0 = time.time()
    out = ROOT / "out" / ("clash_study_quick.json" if quick else "clash_study.json")
    if phase_only:
        res = json.loads(out.read_text())
        owner = res["optimal_owner"]["owner"]
        return run_phase(res, owner, quick, out, t0)
    res = {"parameters": {"g": LEGACY_G, "d": LEGACY_D, "kappa": KAPPA}}

    # 1. the artwork and its twist variants
    leg = {}
    for th in (0, 45, 90):
        maps = crown_maps(LEGACY_G, LEGACY_D, np.radians(th))
        nodes = grow(maps, 4 if quick else 5, order="tree")
        leg[th] = census(nodes)
        pc = next(i for i, n in enumerate(nodes) if n.word == (0,))
        leg[th]["joint_overlap_fraction"] = overlap_volume(nodes[0], nodes[pc]) / (VOLUME * LEGACY_G ** 3)
    leg["rounded_constants_45"] = census(grow(legacy_maps("cells", 45.0), 4 if quick else 5, order="tree"))
    leg["certificate_45"] = {k: (float(v) if not isinstance(v, bool) else v)
                             for k, v in certify(crown_maps(LEGACY_G, LEGACY_D, np.radians(45)), L=1).items()}
    leg["certificate_45_rounded"] = {k: (float(v) if not isinstance(v, bool) else v)
                                     for k, v in certify(legacy_maps("cells", 45.0), L=1).items()}
    leg["two_children_cpp_default"] = census(grow(legacy_maps("cells", 45.0)[:2], 8, order="tree"))
    res["legacy"] = leg
    print(f"[legacy] done {time.time() - t0:.0f}s", flush=True)

    # 2. adjacent pair orientations
    res["pairs"] = pair_table(list(range(0, 181, 5)))

    # 3. extensions at the artwork's parameters
    owner, min_bad = optimal_owner()
    res["optimal_owner"] = {"owner": owner, "min_cw_cw_pairs": min_bad,
                            "faces_owned": np.bincount(owner, minlength=12).tolist()}
    maps = crown_maps(LEGACY_G, LEGACY_D, np.radians(45))
    dep = 3 if quick else 4
    res["extensions"] = {
        "twelve": census(all_faces(maps, dep, "twelve")),
        "thirty_lowest": census(all_faces(maps, dep, "thirty")),
        "thirty_optimal": census(all_faces(maps, dep, "thirty", owner)),
        "ifs30_optimal": census(all_faces(maps, 2, "ifs30", owner)),
    }
    print(f"[extensions] done {time.time() - t0:.0f}s", flush=True)
    return run_phase(res, owner, quick, out, t0)


def run_phase(res, owner, quick, out, t0):
    """Phase diagrams over the full circle of twists.  The tree for -theta is
    not congruent to the tree for theta, and theta + 180 deg differs from
    theta beyond the first generation, so all of [-180, 180) is scanned."""
    gs = [round(x, 4) for x in np.arange(0.20, 0.5001, 0.05 if quick else 0.0125)]
    th_crown = list(range(-180, 180, 30 if quick else 5))
    th_all = list(range(-180, 180, 30 if quick else 10))
    jobs = [("crown", th, g, None, 3 if quick else 4) for th in th_crown for g in gs]
    jobs += [("thirty", th, g, owner, 2 if quick else 3) for th in th_all for g in gs]
    jobs += [("ifs30", 45, g, owner, 2) for g in gs]
    with Pool(4) as pool:
        res["phase"] = []
        for i, r in enumerate(pool.imap_unordered(phase_point, jobs, chunksize=2)):
            res["phase"].append(r)
            if i % 50 == 0:
                print(f"[phase] {i}/{len(jobs)} {time.time() - t0:.0f}s", flush=True)
    out.write_text(json.dumps(res, indent=1, default=float))
    print(f"wrote {out} in {time.time() - t0:.0f}s")


if __name__ == "__main__":
    main(quick="--quick" in sys.argv, phase_only="--phase-only" in sys.argv)


==> anc/scripts/critical_g.py <==
"""Bracket the critical scale g_c(theta) beyond which the tree self-intersects.

For each twist theta, lo = largest g certified self-avoiding at all depths,
hi = smallest g for which a non-joint clash is found (search to depth 6).
d = 1 + kappa g as in the artwork.   usage: python scripts/critical_g.py
"""
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from dodecatree.certify import certify                     # noqa: E402
from dodecatree.clash import find_clashes                  # noqa: E402
from dodecatree.tree import all_faces, crown_maps, grow    # noqa: E402
from scripts.clash_study import d_of_g, optimal_owner, thirty_root_maps   # noqa: E402

OWNER, _ = optimal_owner()


def clashes(kind, g, th, depth):
    F = crown_maps(g, d_of_g(g), np.radians(th))
    nodes = grow(F, depth, order="tree") if kind == "crown" else all_faces(F, depth, "thirty", OWNER)
    return any(x["relation"] != "parent-child" for x in find_clashes(nodes))


def certified(kind, g, th):
    F = crown_maps(g, d_of_g(g), np.radians(th))
    if kind == "crown":
        return certify(F, L=1)["certified"]
    return certify(F, root_maps=thirty_root_maps(F, OWNER), L=1)["certified"]


def bracket(kind, th, lo, hi, depth, steps=10):
    """lo: certified, hi: clashing.  Bisect on certification first, then on clashes."""
    assert certified(kind, lo, th), (kind, th, lo)
    assert clashes(kind, hi, th, depth), (kind, th, hi)
    c_lo, c_hi = lo, hi                 # largest certified / smallest clashing
    for _ in range(steps):
        mid = (c_lo + c_hi) / 2
        if certified(kind, mid, th):
            c_lo = mid
        elif clashes(kind, mid, th, depth):
            c_hi = mid
        else:                           # undecided: shrink from both sides separately
            break
    return c_lo, c_hi


if __name__ == "__main__":
    out = {}
    for kind, th, lo, hi, depth in [("crown", 45, 0.40, 0.4472136, 6),
                                    ("crown", 63.43494882, 0.44, 0.50, 6),
                                    ("thirty", 45, 0.30, 0.40, 4)]:
        a, b = bracket(kind, th, lo, hi, depth)
        out[f"{kind}@{th:.2f}"] = [a, b]
        print(f"{kind:6s} theta={th:6.2f}: certified up to g={a:.5f}, clash found at g={b:.5f}", flush=True)
    (ROOT / "out" / "critical_g.json").write_text(json.dumps(out, indent=1))


==> anc/scripts/export_blend.py <==
"""Export the tree mesh of the original Blender scene to out/dragon7.npz.

    blender -b ~/Downloads/DODC_4.blend --python scripts/export_blend.py

Saves the object-space vertices (V), triangle indices (T), material index per
triangle (M) and the object's world matrix (mw).  Only triangles are kept; the
few quads and n-gons in the scene come from manual edits.
"""
from pathlib import Path

import bpy
import numpy as np

target = Path(__file__).resolve().parents[1] / "out" / "dragon7.npz"
obj = bpy.data.objects["000DodecaDragon7"]
me = obj.data
V = np.array([v.co[:] for v in me.vertices])
polys = [(list(p.vertices), p.material_index) for p in me.polygons]
T = np.array([p for p, _ in polys if len(p) == 3])
M = np.array([m for p, m in polys if len(p) == 3])
target.parent.mkdir(exist_ok=True)
np.savez(target, V=V, T=T, M=M, mw=np.array(obj.matrix_world))
print(f"exported {len(V)} vertices, {len(T)} triangles of {len(polys)} polygons to {target}")


==> anc/scripts/make_arxiv.sh <==
#!/usr/bin/env bash
# Build the arXiv submission bundle in arxiv/:
#   arxiv/dodecahedral_pythagoras_tree_arxiv.tar.gz  (tex + figures + anc/ code)
#   arxiv/METADATA.txt                               (title, abstract, categories)
# arXiv compiles the .tex itself; the ancillary files appear under "anc/" on the abstract page.
set -euo pipefail
ROOT=$(cd "$(dirname "$0")/.." && pwd)
PAPER=$ROOT/paper
OUT=$ROOT/arxiv
STAGE=$OUT/stage
rm -rf "$STAGE"
mkdir -p "$STAGE/figures" "$STAGE/anc"

cp "$PAPER/dodecahedral_pythagoras_tree.tex" "$STAGE/"
# only the figures the .tex actually includes
grep -o 'figures/[A-Za-z0-9_]*\.\(jpg\|pdf\|png\)' "$PAPER/dodecahedral_pythagoras_tree.tex" | sort -u |
  while read -r f; do cp "$PAPER/$f" "$STAGE/figures/"; done

# ancillary files: the code needed to reproduce every number and figure
cp -r "$ROOT/dodecatree" "$STAGE/anc/dodecatree"
cp -r "$ROOT/scripts" "$STAGE/anc/scripts"
cp -r "$ROOT/legacy" "$STAGE/anc/legacy"
cp "$ROOT/README.md" "$STAGE/anc/README.md"
mkdir -p "$STAGE/anc/out"
cp "$ROOT/out/clash_study.json" "$ROOT/out/critical_g.json" "$ROOT/out/theory_checks.txt" \
   "$ROOT/out/verify_legacy.txt" "$STAGE/anc/out/"
find "$STAGE/anc" -name '__pycache__' -prune -exec rm -rf {} +

# test-compile the staged copy exactly as arXiv will see it
( cd "$STAGE" && pdflatex -interaction=nonstopmode -halt-on-error dodecahedral_pythagoras_tree.tex >/dev/null \
             && pdflatex -interaction=nonstopmode -halt-on-error dodecahedral_pythagoras_tree.tex >/dev/null )
cp "$STAGE/dodecahedral_pythagoras_tree.pdf" "$OUT/dodecahedral_pythagoras_tree.pdf"
rm -f "$STAGE"/*.aux "$STAGE"/*.log "$STAGE"/*.out "$STAGE"/*.pdf

tar -czf "$OUT/dodecahedral_pythagoras_tree_arxiv.tar.gz" -C "$STAGE" .
rm -rf "$STAGE"
echo "bundle: $OUT/dodecahedral_pythagoras_tree_arxiv.tar.gz ($(du -h "$OUT/dodecahedral_pythagoras_tree_arxiv.tar.gz" | cut -f1))"


==> anc/scripts/make_figures_2d.py <==
"""Diagrams for the preprint (matplotlib).  Reads out/clash_study.json.

    python scripts/make_figures_2d.py
"""
import json
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt                                           # noqa: E402
import numpy as np                                                        # noqa: E402
from matplotlib.colors import ListedColormap                              # noqa: E402
from mpl_toolkits.mplot3d.art3d import Poly3DCollection                   # noqa: E402

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from dodecatree.geometry import (FACES, INRADIUS, VERTICES, edges,          # noqa: E402
                                 face_normals)
from dodecatree.legacy import LEGACY_D, LEGACY_G                          # noqa: E402
from dodecatree.tree import crown_frames, crown_maps, edge_faces          # noqa: E402

FIG = ROOT / "paper" / "figures"
plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.linewidth": 0.6,
                     "mathtext.fontset": "cm", "savefig.dpi": 300})
INK, CERT, FREE, CLASH = "#1d2433", "#2f6f6a", "#9cc5a1", "#e9dcc9"


def phase(res):
    fig, axs = plt.subplots(2, 1, figsize=(6.6, 4.9), sharex=True)
    cmap = ListedColormap([CLASH, FREE, CERT])
    for ax, kind, title in [(axs[0], "crown", "crown tree (five children on the crown of every node)"),
                            (axs[1], "thirty", "all faces (one child per root edge, optimal owners)")]:
        P = [p for p in res["phase"] if p["kind"] == kind]
        th = sorted({p["theta"] for p in P})
        gs = sorted({p["g"] for p in P})
        Z = np.zeros((len(gs), len(th)))
        for p in P:
            Z[gs.index(p["g"]), th.index(p["theta"])] = 2 if p["certified"] else (1 if p["non_joint"] == 0 else 0)
        def edges(v):
            v = np.asarray(v, float)
            mid = (v[1:] + v[:-1]) / 2
            return np.r_[v[0] - (mid[0] - v[0]), mid, v[-1] + (v[-1] - mid[-1])]
        Z = np.ma.masked_where(np.isnan(Zn := np.where(np.isin(np.arange(len(th)), [th.index(p["theta"]) for p in P]), Z, np.nan)), Zn)
        ax.pcolormesh(edges(th), edges(gs), Z, cmap=cmap, vmin=0, vmax=2, shading="flat", edgecolors="face", linewidth=0, antialiased=False, rasterized=True)
        ax.set_title(title, fontsize=9)
        ax.set_ylabel(r"scale factor $g$")
        ax.axhline(5 ** -0.5, color=INK, lw=0.6, ls=(0, (4, 2)))
        ax.text(-178, 5 ** -0.5 + 0.005, r"$g^*=1/\sqrt{5}$", fontsize=7, color=INK)
    axs[1].set_xlabel(r"twist $\theta$ (degrees)")
    axs[1].set_xticks(range(-180, 181, 45))
    axs[0].plot([45], [LEGACY_G], marker="*", ms=10, mec=INK, mfc="#d1372a", mew=0.6)
    axs[0].annotate("artwork", (45, LEGACY_G), (5, 0.485), fontsize=7, arrowprops=dict(arrowstyle="-", lw=0.5))
    axs[0].plot([np.degrees(np.arccos(5 ** -0.5))], [5 ** -0.5], marker="o", ms=6, mec=INK, mfc="white", mew=0.8)
    axs[0].annotate(r"$(\theta^*, g^*)$", (63.43, 0.4472), (95, 0.485), fontsize=7, arrowprops=dict(arrowstyle="-", lw=0.5))
    axs[1].axhline(30 ** (-1 / 3), color="#8a3b2e", lw=0.6, ls=":")
    axs[1].text(140, 30 ** (-1 / 3) + 0.005, r"$30g^3=1$", fontsize=7, color="#8a3b2e")
    axs[1].plot([45], [0.35], marker="o", ms=5, mec=INK, mfc="white", mew=0.8)
    from matplotlib.patches import Patch
    fig.legend(handles=[Patch(fc=CERT, label="certified self-avoiding (all depths)"),
                        Patch(fc=FREE, label="no clash found (finite depth), not certified"),
                        Patch(fc=CLASH, label="clash")], loc="lower center", ncol=3, frameon=False, fontsize=7)
    fig.tight_layout(rect=(0, 0.05, 1, 1))
    fig.savefig(FIG / "phase.pdf")
    plt.close(fig)


def pairs(res):
    R = res["pairs"]
    th = [r["theta"] for r in R]
    fig, ax = plt.subplots(figsize=(3.3, 2.3))
    ax.axhline(0, color=INK, lw=0.5)
    for key, lab, st in [("ccw_ccw", "coherent, +θ", "-"), ("cw_cw", "coherent, −θ", "--"),
                         ("in_in", "in–in = out–out", ":")]:
        ax.plot(th, [r[key] for r in R], st, lw=1.0, label=lab, color=INK if key != "cw_cw" else "#b23a2a")
    ax.axvline(45, color="#999", lw=0.5)
    ax.fill_between(th, 0, 0.14, color=CLASH, alpha=0.6, lw=0)
    ax.text(150, 0.125, "clash", fontsize=7)
    ax.set_xlim(0, 180)
    ax.set_ylim(-0.15, 0.14)
    ax.set_xticks([0, 45, 90, 135, 180])
    ax.set_xlabel(r"twist $\theta$ (degrees)")
    ax.set_ylabel("penetration / child size")
    ax.legend(fontsize=6, frameon=False, loc="lower left")
    fig.tight_layout()
    fig.savefig(FIG / "pairs.pdf")
    plt.close(fig)


def schlegel(res):
    """Edge ownership on a Schlegel diagram; face 11 (opposite the crown) is outermost."""
    n = face_normals()
    out_face = 11
    a = n[out_face]                     # project from just above face 11 onto the plane of face 0
    P = a * (INRADIUS * 1.35)
    plane_d = -INRADIUS                 # plane x.a = -INRADIUS (opposite face)
    u = np.cross(a, [0.3, 0.5, 0.8])
    u /= np.linalg.norm(u)
    v = np.cross(a, u)

    def proj(x):
        dirn = x - P
        s = (plane_d - P @ a) / (dirn @ a)
        y = P + s * dirn
        return np.array([y @ u, y @ v])
    Q = np.array([proj(x) for x in VERTICES])
    owner = res["optimal_owner"]["owner"]
    E = edges()
    ef = edge_faces()
    fig, ax = plt.subplots(figsize=(3.2, 3.2))
    centres = {j: Q[list(f)].mean(axis=0) for j, f in enumerate(FACES)}
    for j, f in enumerate(FACES):
        poly = Q[list(f)]
        if j == out_face:
            continue
        ax.fill(*poly.T, color="#f4efe6" if j else "#d9e6e3", lw=0)
        ax.text(*centres[j], str(j), ha="center", va="center", fontsize=6, color="#777")
    # edges: draw from the owner's side, offset toward the owner's centre, with an arrow
    # pointing counter-clockwise around the owner (= direction of the +theta twist axis)
    bad = []
    for e, (i, k) in enumerate(E):
        j = owner[e]
        pa, pb = Q[i], Q[k]
        f = FACES[j]
        pos = [f.index(i), f.index(k)]
        ccw_order = (pos[1] - pos[0]) % 5 == 1
        cen = centres[j] if j != out_face else Q.mean(axis=0) * 2 - (pa + pb) / 2
        off = 0.08 * (cen - (pa + pb) / 2) / np.linalg.norm(cen - (pa + pb) / 2)
        s, t = (pa, pb) if ccw_order else (pb, pa)
        ax.plot([pa[0], pb[0]], [pa[1], pb[1]], color=INK, lw=0.7)
        mid = (s + t) / 2 + off
        d = (t - s) * 0.18
        ax.annotate("", xy=mid + d, xytext=mid - d, arrowprops=dict(arrowstyle="-|>", lw=0.6, color="#2f6f6a", mutation_scale=6))
    # bad pairs: adjacent edges in a face, both not owned by it
    eid = {e: x for x, e in enumerate(E)}
    for j, f in enumerate(FACES):
        es = [eid[tuple(sorted((f[i], f[(i + 1) % 5])))] for i in range(5)]
        for i in range(5):
            e1, e2 = es[i], es[(i + 1) % 5]
            if owner[e1] != j and owner[e2] != j:
                vtx = f[(i + 1) % 5]
                c = centres[j] if j != out_face else Q.mean(axis=0)
                p = Q[vtx] + 0.22 * (c - Q[vtx]) if j != out_face else Q[vtx] * 1.08
                ax.plot(*p, marker="o", ms=5, mfc="#d1372a", mec="white", mew=0.5, zorder=5)
                bad.append((j, vtx))
    ax.set_aspect("equal")
    ax.axis("off")
    ax.set_title(f"optimal edge ownership: {len(bad)} clockwise pairs", fontsize=8)
    fig.tight_layout()
    fig.savefig(FIG / "ownership.pdf")
    plt.close(fig)
    return bad


def construction():
    """Parent with the crown face, the five edge axes, and the twisted children."""
    fig = plt.figure(figsize=(3.4, 3.2))
    ax = fig.add_subplot(111, projection="3d")
    n = face_normals()

    def draw(V, alpha, fc, ec, lw):
        pc = Poly3DCollection([V[list(f)] for f in FACES], facecolor=fc, edgecolor=ec,
                              linewidths=lw, alpha=alpha)
        ax.add_collection3d(pc)
    fc = ["#ece7dc"] * 12
    fc[0] = "#9fc9bf"
    draw(VERTICES, 0.85, fc, INK, 0.5)
    for k, (A, t) in enumerate(crown_maps(LEGACY_G, LEGACY_D, np.radians(45))):
        if k == 0:
            draw(VERTICES @ A.T + t, 0.9, "#f1d9a6", INK, 0.45)
        else:
            draw(VERTICES @ A.T + t, 0.12, "#f1d9a6", "#9a8f7a", 0.25)
    for k, (m, e) in enumerate(crown_frames()):
        ax.quiver(*(m - 0.3 * e), *(0.6 * e), color="#b23a2a", lw=1.0, arrow_length_ratio=0.3)
    m0, e0 = crown_frames()[0]
    ax.text(*(m0 - 0.42 * e0 + [0, -0.05, 0.02]), "$e_0$", fontsize=8, color="#b23a2a")
    ax.text(*(m0 + [0.0, -0.32, -0.12]), "$m_0$", fontsize=8)
    ax.scatter(*m0, color=INK, s=6)
    ax.quiver(*(INRADIUS * n[0]), *(1.0 * n[0]), color="#2f6f6a", lw=1.0, arrow_length_ratio=0.12)
    ax.text(*(INRADIUS * n[0] + 1.05 * n[0]), "$a_0$", fontsize=8, color="#2f6f6a")
    ax.set_box_aspect((1, 1, 1))
    c = 0.75 * n[0]
    lim = 1.55
    ax.set_xlim(c[0] - lim, c[0] + lim)
    ax.set_ylim(c[1] - lim, c[1] + lim)
    ax.set_zlim(c[2] - lim, c[2] + lim)
    ax.view_init(elev=36, azim=40)
    ax.axis("off")
    fig.subplots_adjust(0, 0, 1, 1)
    fig.savefig(FIG / "construction.pdf")
    plt.close(fig)


if __name__ == "__main__":
    FIG.mkdir(parents=True, exist_ok=True)
    res = json.loads((ROOT / "out" / "clash_study.json").read_text())
    phase(res)
    pairs(res)
    print("bad pairs on the Schlegel diagram:", schlegel(res))
    construction()
    print("figures written to", FIG)


==> anc/scripts/make_figures_3d.py <==
"""Write OBJ meshes and Blender job files for the 3-D figures, then render.

    python scripts/make_figures_3d.py [--no-render] [--samples 64]
"""
import json
import subprocess
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from dodecatree.clash import find_clashes                                # noqa: E402
from dodecatree.geometry import face_normals                             # noqa: E402
from dodecatree.io import write_obj                                      # noqa: E402
from dodecatree.legacy import LEGACY_D, LEGACY_G, legacy_maps            # noqa: E402
from dodecatree.tree import all_faces, crown_maps, grow                  # noqa: E402
from scripts.clash_study import d_of_g, optimal_owner                    # noqa: E402

MESH = ROOT / "out" / "meshes"
JOBS = ROOT / "out" / "jobs"
FIG = ROOT / "paper" / "figures"
A0 = face_normals()[0]
SIDE = np.cross(A0, [1, 0, 0])            # perpendicular to the crown axis
SIDE /= np.linalg.norm(SIDE)
G_STAR = 5 ** -0.5
THETA_STAR = np.degrees(np.arccos(G_STAR))


def frame(nodes, view, margin=1.08, aspect=4 / 3):
    P = np.concatenate([n.vertices for n in nodes])
    view = np.asarray(view, float) / np.linalg.norm(view)
    up = np.array([0, 0, 1.0]) - view * view[2]
    if np.linalg.norm(up) < 1e-6:
        up = np.array([0, 1.0, 0])
    up /= np.linalg.norm(up)
    right = np.cross(up, view)
    x, y = P @ right, P @ up
    c = P.mean(axis=0)
    c = c + right * ((x.max() + x.min()) / 2 - c @ right) + up * ((y.max() + y.min()) / 2 - c @ up)
    w, h = np.ptp(x), np.ptp(y)
    return c.tolist(), float(margin * max(w, h * aspect))


def job(name, objs, nodes, view, **kw):
    target, scale = frame(nodes, view)
    spec = {"objs": objs, "view": list(map(float, view)), "target": target, "ortho_scale": scale,
            "distance": 30, "resolution": [1600, 1200], "samples": 64, "output": str(FIG / f"{name}.png")}
    spec.update(kw)
    p = JOBS / f"{name}.json"
    p.write_text(json.dumps(spec, indent=1))
    return p


def main(render=True, samples=64):
    MESH.mkdir(parents=True, exist_ok=True)
    JOBS.mkdir(parents=True, exist_ok=True)
    FIG.mkdir(parents=True, exist_ok=True)
    jobs = []

    # The view down the crown axis is tilted a little so that depth reads.
    top = A0 + 0.18 * SIDE
    side = SIDE * np.cos(0.35) + A0 * np.sin(0.35) + np.array([0.25, 0, 0])

    art = grow(legacy_maps("cells", 45.0), 5, order="tree")
    write_obj(MESH / "artwork.obj", art)
    jobs.append(job("render_artwork_side", [{"path": str(MESH / "artwork.obj")}], art, side, samples=samples))
    jobs.append(job("render_artwork_top", [{"path": str(MESH / "artwork.obj")}], art, top, samples=samples))

    for k in range(4):
        nodes = grow(crown_maps(LEGACY_G, LEGACY_D, np.radians(45)), k, order="tree")
        write_obj(MESH / f"level{k}.obj", nodes)
        jobs.append(job(f"render_level{k}", [{"path": str(MESH / f"level{k}.obj")}], art, side,
                        samples=samples, resolution=[900, 900]))

    pyth = grow(crown_maps(G_STAR, 1 + G_STAR, np.radians(THETA_STAR)), 5, order="tree")
    write_obj(MESH / "pythagorean.obj", pyth)
    jobs.append(job("render_pythagorean_side", [{"path": str(MESH / "pythagorean.obj")}], pyth, side, samples=samples))
    jobs.append(job("render_pythagorean_top", [{"path": str(MESH / "pythagorean.obj")}], pyth, top, samples=samples))

    owner, _ = optimal_owner()
    F = crown_maps(LEGACY_G, LEGACY_D, np.radians(45))
    bad = all_faces(F, 3, "thirty", owner)
    hit = sorted({i for x in find_clashes(bad) if x["relation"] != "parent-child" for i in (x["i"], x["j"])})
    write_obj(MESH / "allfaces_artwork_ok.obj", [n for i, n in enumerate(bad) if i not in set(hit)])
    write_obj(MESH / "allfaces_artwork_clash.obj", [bad[i] for i in hit])
    iso = np.array([1.0, -1.3, 0.8])
    jobs.append(job("render_allfaces_clash", [{"path": str(MESH / "allfaces_artwork_ok.obj"),
                                               "highlight": str(MESH / "allfaces_artwork_clash.obj")}],
                    bad, iso, samples=samples, resolution=[1200, 1200]))

    g = 0.35
    good = all_faces(crown_maps(g, d_of_g(g), np.radians(45)), 4, "thirty", owner)
    write_obj(MESH / "allfaces_certified.obj", good)
    jobs.append(job("render_allfaces_certified", [{"path": str(MESH / "allfaces_certified.obj")}],
                    good, iso, samples=samples, resolution=[1200, 1200]))

    if render:
        for j in jobs:
            print("rendering", j.name, flush=True)
            subprocess.run(["blender", "-b", "--python", str(ROOT / "scripts" / "render_blender.py"), "--", str(j)],
                           check=True, stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL)
        to_jpeg()


def to_jpeg(quality=90):
    """The paper includes JPEG versions of the renders (smaller PDF, arXiv-friendly)."""
    from PIL import Image
    for png in sorted(FIG.glob("render_*.png")):
        im = Image.open(png).convert("RGBA")
        bg = Image.new("RGB", im.size, (255, 255, 255))
        bg.paste(im, mask=im.split()[3])
        bg.save(png.with_suffix(".jpg"), quality=quality, optimize=True)


if __name__ == "__main__":
    s = sys.argv[sys.argv.index("--samples") + 1] if "--samples" in sys.argv else 64
    main(render="--no-render" not in sys.argv, samples=int(s))


==> anc/scripts/make_tree.py <==
"""Generate a dodecahedral Pythagoras tree as STL/OBJ.

Examples
--------
The artwork (DODC_4.blend / tree_7.png / tree_11.png), reproduced exactly:
    python scripts/make_tree.py --preset artwork -o out/artwork_depth5.stl

The same tree with exact constants (no 2-decimal rounding):
    python scripts/make_tree.py --depth 5 -o out/crown_exact.stl

The C++ file's own default (two children, depth 2):
    python scripts/make_tree.py --preset cpp-default -o out/two_children.stl

A certified clash-free tree sprouting on all twelve faces:
    python scripts/make_tree.py --mode thirty --owner optimal --g 0.35 --depth 4 -o out/all_faces.stl
"""
import argparse
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from dodecatree.io import write_binary_stl, write_obj                    # noqa: E402
from dodecatree.legacy import LEGACY_D, LEGACY_G, legacy_maps            # noqa: E402
from dodecatree.tree import all_faces, crown_maps, grow                  # noqa: E402

KAPPA = (LEGACY_D - 1) / LEGACY_G


def build(args):
    if args.preset == "artwork":
        return grow(legacy_maps("cells", 45.0), args.depth or 5, order="tree")
    if args.preset == "cpp-default":
        return grow(legacy_maps("cells", 45.0)[:2], args.depth or 2, order="tree")
    g = args.g
    d = args.d if args.d is not None else 1 + KAPPA * g
    maps = crown_maps(g, d, np.radians(args.theta))
    depth = args.depth or 5
    if args.mode == "crown":
        return grow([maps[k] for k in args.children], depth, order="tree")
    owner = None
    if args.owner == "optimal":
        from scripts.clash_study import optimal_owner
        owner, _ = optimal_owner()
    return all_faces(maps, depth, args.mode, owner)


def main():
    p = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("--preset", choices=["artwork", "cpp-default"])
    p.add_argument("--mode", choices=["crown", "twelve", "thirty", "ifs30"], default="crown")
    p.add_argument("--depth", type=int)
    p.add_argument("--g", type=float, default=LEGACY_G, help="scale factor (default: the artwork's 0.4346)")
    p.add_argument("--d", type=float, help="child-centre distance (default 1 + kappa g; artwork 1.358)")
    p.add_argument("--theta", type=float, default=45.0, help="twist about the edge, degrees")
    p.add_argument("--children", type=int, nargs="+", default=[0, 1, 2, 3, 4],
                   help="which crown edges carry children (crown mode)")
    p.add_argument("--owner", choices=["lowest", "optimal"], default="optimal",
                   help="edge ownership for the all-faces modes")
    p.add_argument("-o", "--output", required=True)
    args = p.parse_args()
    nodes = build(args)
    out = Path(args.output)
    out.parent.mkdir(parents=True, exist_ok=True)
    if out.suffix.lower() == ".obj":
        write_obj(out, nodes)
    else:
        write_binary_stl(out, nodes)
    meta = {"nodes": len(nodes), "max_depth": max(n.depth for n in nodes), **vars(args)}
    out.with_suffix(".json").write_text(json.dumps(meta, indent=1))
    print(f"wrote {out}: {len(nodes)} dodecahedra")


if __name__ == "__main__":
    main()


==> anc/scripts/render_blender.py <==
"""Render OBJ files written by scripts/make_tree.py with Blender (Cycles, CPU).

    blender -b --python scripts/render_blender.py -- job.json

job.json:
{
  "objs": [{"path": "out/a.obj", "color": "depth" | [r, g, b], "highlight": "out/b.obj"}],
  "view": [x, y, z],            # camera direction (from target towards camera)
  "target": [x, y, z],
  "ortho_scale": 5.0,           # orthographic camera; omit for perspective
  "lens": 50,
  "distance": 12,
  "resolution": [1600, 1200],
  "samples": 64,
  "background": "light" | "dark",
  "output": "paper/figures/x.png"
}
Depth groups ("g depthN" in the OBJ) get a graded colour; a "highlight" OBJ is
drawn in red (used to mark clashing dodecahedra).
"""
import json
import sys

import bpy
from mathutils import Vector

job = json.load(open(sys.argv[sys.argv.index("--") + 1]))

bpy.ops.wm.read_factory_settings(use_empty=True)
scene = bpy.context.scene
scene.render.engine = "CYCLES"
scene.cycles.device = "CPU"
scene.cycles.samples = job.get("samples", 64)
scene.cycles.use_denoising = True
scene.render.resolution_x, scene.render.resolution_y = job.get("resolution", [1600, 1200])
scene.render.film_transparent = False
scene.view_settings.view_transform = "AgX" if "AgX" in [i.identifier for i in scene.view_settings.bl_rna.properties["view_transform"].enum_items] else "Filmic"

dark = job.get("background", "light") == "dark"
world = bpy.data.worlds.new("w")
world.use_nodes = True
world.node_tree.nodes["Background"].inputs[0].default_value = (0.02, 0.02, 0.022, 1) if dark else (0.92, 0.92, 0.9, 1)
world.node_tree.nodes["Background"].inputs[1].default_value = 0.35 if dark else 0.45
scene.world = world


def material(name, rgb, rough=0.45, metal=0.0):
    m = bpy.data.materials.new(name)
    m.use_nodes = True
    b = m.node_tree.nodes["Principled BSDF"]
    b.inputs["Base Color"].default_value = (*rgb, 1)
    b.inputs["Roughness"].default_value = rough
    b.inputs["Metallic"].default_value = metal
    return m


# graded palette, root dark slate -> leaves warm ivory
PALETTE = [(0.035, 0.045, 0.09), (0.06, 0.13, 0.26), (0.10, 0.28, 0.40), (0.20, 0.45, 0.45),
           (0.45, 0.60, 0.38), (0.80, 0.68, 0.30), (0.92, 0.80, 0.45), (0.97, 0.90, 0.65)]
if dark:
    PALETTE = [(0.62, 0.05, 0.04), (0.75, 0.75, 0.75), (0.62, 0.62, 0.62), (0.52, 0.52, 0.52),
               (0.45, 0.45, 0.45), (0.40, 0.40, 0.40), (0.36, 0.36, 0.36), (0.33, 0.33, 0.33)]
RED = material("red", (0.80, 0.06, 0.04), 0.35)

objs = []
for spec in job["objs"]:
    before = set(bpy.data.objects)
    bpy.ops.wm.obj_import(filepath=spec["path"], use_split_groups=True, forward_axis="Y", up_axis="Z")
    new = [o for o in bpy.data.objects if o not in before]
    for o in new:
        if spec.get("color", "depth") == "depth":
            name = o.name.split(".")[0]
            k = int(name.split("depth")[-1]) if "depth" in name else 0
            mat = material(f"d{k}", PALETTE[min(k, len(PALETTE) - 1)])
        else:
            mat = material("flat", tuple(spec["color"]))
        o.data.materials.clear()
        o.data.materials.append(mat)
        for p in o.data.polygons:
            p.use_smooth = False
    objs += new
    if spec.get("highlight"):
        before = set(bpy.data.objects)
        bpy.ops.wm.obj_import(filepath=spec["highlight"], use_split_groups=False, forward_axis="Y", up_axis="Z")
        for o in set(bpy.data.objects) - before:
            o.data.materials.clear()
            o.data.materials.append(RED)
            objs.append(o)

# bevel-free crisp edges: add a thin wireframe-ish outline via Freestyle
scene.render.use_freestyle = True
scene.render.line_thickness_mode = "ABSOLUTE"
scene.render.line_thickness = job.get("line", 0.8)
fs = scene.view_layers[0].freestyle_settings
ls = fs.linesets[0] if fs.linesets else fs.linesets.new("l")
if ls.linestyle is None:
    ls.linestyle = bpy.data.linestyles.new("ls")
ls.select_by_visibility = True
ls.select_by_edge_types = True
ls.select_silhouette = True
ls.select_border = True
ls.select_crease = True
ls.linestyle.color = (0.04, 0.04, 0.05) if not dark else (0.0, 0.0, 0.0)

target = Vector(job.get("target", [0, 0, 0]))
view = Vector(job.get("view", [1.0, -1.6, 0.9])).normalized()
cam_data = bpy.data.cameras.new("cam")
if "ortho_scale" in job:
    cam_data.type = "ORTHO"
    cam_data.ortho_scale = job["ortho_scale"]
else:
    cam_data.lens = job.get("lens", 50)
cam = bpy.data.objects.new("cam", cam_data)
scene.collection.objects.link(cam)
cam.location = target + view * job.get("distance", 12)
# camera looks at the target with world +Z as screen-up
cam.rotation_euler = (target - cam.location).to_track_quat("-Z", "Y").to_euler()
scene.camera = cam

# key / fill / rim lights
for loc, energy, size in [((6, -6, 9), 1500, 6), ((-8, -3, 4), 400, 8), ((0, 9, 6), 600, 5), ((0, 0, -9), 150, 10)]:
    ld = bpy.data.lights.new("L", "AREA")
    ld.energy = energy * (0.8 if dark else 1.0)
    ld.size = size
    lo = bpy.data.objects.new("L", ld)
    lo.location = target + Vector(loc)
    lo.rotation_euler = (target - lo.location).to_track_quat("-Z", "Y").to_euler()
    scene.collection.objects.link(lo)

scene.render.filepath = job["output"]
bpy.ops.render.render(write_still=True)
print("rendered", job["output"])


==> anc/scripts/theory_checks.py <==
"""Numerical checks of every proposition stated in the preprint.

usage: python scripts/theory_checks.py  > out/theory_checks.txt
"""
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from dodecatree.certify import certify                                    # noqa: E402
from dodecatree.clash import find_clashes                                  # noqa: E402
from dodecatree.geometry import (CIRCUMRADIUS, EDGE_LENGTH, FACE_AREA,     # noqa: E402
                                 INRADIUS, PHI, SURFACE, VERTICES, VOLUME,
                                 edges, face_normals, rotation, symmetry_group)
from dodecatree.legacy import LEGACY_D, LEGACY_G                           # noqa: E402
from dodecatree.tree import crown_frames, crown_maps, grow                 # noqa: E402


def axes(vectors):
    out = []
    for v in vectors:
        v = v / np.linalg.norm(v)
        if not any(abs(abs(v @ w) - 1) < 1e-9 for w in out):
            out.append(v)
    return np.array(out)


def main():
    print("== base solid")
    print(f"edge {EDGE_LENGTH:.6f}  inradius {INRADIUS:.6f}  midradius 1  circumradius {CIRCUMRADIUS:.6f}")
    print(f"volume {VOLUME:.6f}  face area {FACE_AREA:.6f}  surface {SURFACE:.6f}")
    n = face_normals()
    a0 = n[0]
    print("crown normal a0 =", np.round(a0, 6), " = (0,1,phi)/|.|:", np.allclose(a0, np.array([0, 1, PHI]) / np.linalg.norm([0, 1, PHI])))
    dih = np.degrees(np.arccos(-n[0] @ n[1]))
    print(f"dihedral angle {np.degrees(np.arccos(n[0] @ n[1])):.4f} between normals -> dihedral {180 - np.degrees(np.arccos(n[0] @ n[1])):.4f} deg; |cos| = {abs(n[0] @ n[1]):.6f} = 1/sqrt5 {1 / 5 ** .5:.6f}")
    (m0, e0) = crown_frames()[0]
    print(f"angle(edge-midpoint axis m_k, a0) = {np.degrees(np.arccos(m0 @ a0)):.4f} deg; m_k.a0 = {m0 @ a0:.6f}")

    print("\n== tight frames (frame operator S = sum a a^T)")
    five = axes(n)
    two = axes([(VERTICES[a] + VERTICES[b]) / 2 for a, b in edges()])
    three = axes(VERTICES)
    for name, A in [("5-fold (face) axes", five), ("2-fold (edge) axes", two), ("3-fold (vertex) axes", three)]:
        S = A.T @ A
        print(f"{name}: {len(A)} lines, S = {S[0, 0]:.6f} I ? {np.allclose(S, S[0, 0] * np.eye(3))}")
    nb = [k for k in range(12) if abs(n[0] @ n[k] - 1 / 5 ** .5) < 1e-9]
    print("neighbours of face 0:", nb, " sum (a0.ak)^2 =", sum((n[0] @ n[k]) ** 2 for k in nb))
    print("every edge direction is a 2-fold axis:",
          all(any(abs(abs((VERTICES[b] - VERTICES[a]) @ w) / EDGE_LENGTH - 1) < 1e-9 for w in two) for a, b in edges()))

    print("\n== symmetry of the crown map family")
    maps = crown_maps(LEGACY_G, LEGACY_D, np.radians(45))
    G = symmetry_group()

    def same_family(F1, F2):
        return all(any(np.allclose(A, B, atol=1e-9) and np.allclose(t, s, atol=1e-9) for B, s in F2) for A, t in F1)
    stab = [M for M in G if np.allclose(M @ a0, a0)]
    rot_ok = all(same_family([(M @ A @ M.T, M @ t) for A, t in maps], maps) for M in stab)
    # a mirror fixing the crown face: reflection in the plane spanned by a0 and m0
    nrm = np.cross(a0, m0)
    nrm /= np.linalg.norm(nrm)
    Mi = np.eye(3) - 2 * np.outer(nrm, nrm)
    mir_ok = same_family([(Mi @ A @ Mi.T, Mi @ t) for A, t in maps], maps)
    other = [M for M in G if not np.allclose(M @ a0, a0)]
    other_ok = any(same_family([(M @ A @ M.T, M @ t) for A, t in maps], maps) for M in other)
    print(f"C5 about a0 ({len(stab)} rotations) permutes the maps: {rot_ok}; mirror through a0, m0: {mir_ok}; any other icosahedral rotation: {other_ok}")
    for th in (0, 90):
        F = crown_maps(LEGACY_G, LEGACY_D, np.radians(th))
        print(f"theta={th}: mirror symmetric: {same_family([(Mi @ A @ Mi.T, Mi @ t) for A, t in F], F)}")

    print("\n== measures")
    for name, g in [("artwork", LEGACY_G), ("pythagorean 1/sqrt5", 5 ** -.5)]:
        dim = np.log(5) / np.log(1 / g)
        print(f"{name}: g={g:.6f} 5g^2={5 * g * g:.6f} 5g^3={5 * g ** 3:.6f}  similarity dim {dim:.6f}"
              f"  total volume/V0 {1 / (1 - 5 * g ** 3):.6f}  total surface/S0 {1 / (1 - 5 * g * g) if 5 * g * g < 1 else float('inf'):.4f}")
    print(f"artwork g vs 1/sqrt5: relative {(LEGACY_G * 5 ** .5 - 1) * 100:+.3f}%")
    print("volume bound for sprouting on all 30 edges: g <= 30^(-1/3) =", 30 ** (-1 / 3), "; artwork 30 g^3 =", 30 * LEGACY_G ** 3)
    print("volume bound for the crown: g <= 5^(-1/3) =", 5 ** (-1 / 3))

    print("\n== the Pythagorean member g* = 1/sqrt5, theta = 45")
    kappa = (LEGACY_D - 1) / LEGACY_G
    for label, d in [("d = 1 + kappa g*", 1 + kappa * 5 ** -.5), ("d = artwork", LEGACY_D)]:
        F = crown_maps(5 ** -.5, d, np.radians(45))
        cl = [x for x in find_clashes(grow(F, 5, order="tree")) if x["relation"] != "parent-child"]
        cert = certify(F, L=1)
        print(f"{label} = {d:.6f}: non-joint clashes to depth 5: {len(cl)}; certificate {cert['certified']} "
              f"(siblings {cert['crown_siblings']:.2e}, root/grandchildren {cert['crown_root_vs_grandchildren']:.2e})")

    print("\n== the artwork's parameters")
    print(f"g = 0.36 (1+sqrt2)/2 = {LEGACY_G:.10f}   d = 1.125 (1+sqrt2)/2 = {LEGACY_D:.10f}   kappa = {kappa:.6f}")
    print(f"if `gold` had been the golden ratio: g = {0.36 * PHI:.6f}, d = {1.125 * PHI:.6f}")
    print(f"child: circumradius {LEGACY_G * CIRCUMRADIUS:.6f}, centre at {LEGACY_D:.6f}, "
          f"gap between parent edge midpoint and child centre {LEGACY_D - 1:.6f} < child midradius {LEGACY_G:.6f}")
    print(f"diameter of the tree's bounding box (depth 6): ",
          np.ptp(np.concatenate([x.vertices for x in grow(maps, 6)]), axis=0))


if __name__ == "__main__":
    main()


==> anc/scripts/verify_legacy.py <==
"""Check that the Python construction reproduces the original artwork.

1. Port vs. compiled C++: the solid, five-child build of
   DedocaedroTREEverCELLS.cpp (made by scripts/build_legacy.sh) is compared
   vertex by vertex with dodecatree.legacy, in the same pre-order.
2. Port vs. the Blender scene: every clean dodecahedron in the mesh
   000DodecaDragon7 of DODC_4.blend (exported by scripts/export_blend.py)
   is matched to a node of the depth-5 tree.
3. Port vs. the clean formulation with exact constants (dodecatree.tree.crown_maps).

usage: python scripts/verify_legacy.py out/legacy_cells_solid.stl out/dragon7.npz
"""
import sys
from pathlib import Path

import numpy as np
import scipy.sparse as sp
from scipy.sparse.csgraph import connected_components
from scipy.spatial import cKDTree

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from dodecatree.geometry import FACES, VERTICES, axis_angle            # noqa: E402
from dodecatree.io import read_ascii_stl                                  # noqa: E402
from dodecatree.legacy import LEGACY_D, LEGACY_G, legacy_maps             # noqa: E402
from dodecatree.tree import crown_frames, crown_maps, grow                # noqa: E402


def check_cpp(stl_path, depth=3):
    tris = read_ascii_stl(stl_path)
    per_node = 36
    assert len(tris) % per_node == 0
    nodes = grow(legacy_maps("cells", 45.0), depth, order="legacy")
    assert len(nodes) == len(tris) // per_node, (len(nodes), len(tris) // per_node)
    worst = 0.0
    for i, n in enumerate(nodes):
        V = n.vertices
        ref = np.array([(V[f[0]], V[f[j]], V[f[j + 1]]) for f in FACES for j in (1, 2, 3)])
        worst = max(worst, np.abs(tris[i * per_node:(i + 1) * per_node] - ref).max())
    print(f"[C++] {len(nodes)} nodes, max |python - C++| = {worst:.2e}")
    return worst


def clean_components(npz_path):
    d = np.load(npz_path)
    V, T = d["V"], d["T"]
    u, inv = np.unique(np.round(V, 5), axis=0, return_inverse=True)
    Tw = inv.ravel()[T]
    n = len(u)
    rows = np.r_[Tw[:, 0], Tw[:, 1], Tw[:, 2]]
    cols = np.r_[Tw[:, 1], Tw[:, 2], Tw[:, 0]]
    A = sp.coo_matrix((np.ones(len(rows)), (rows, cols)), shape=(n, n))
    _, lab = connected_components(A, directed=False)
    comps = [u[lab == c] for c in range(lab.max() + 1)]
    return comps, len(T)


def check_blend(npz_path, depth=5):
    comps, ntri = clean_components(npz_path)
    clean = [P for P in comps if len(P) == 20]
    nodes = grow(legacy_maps("cells", 45.0), depth)
    centers = np.array([n.t for n in nodes])
    tree = cKDTree(centers)
    matched, errs, depth_hist = set(), [], {}
    for P in clean:
        c = P.mean(axis=0)
        dist, i = tree.query(c)
        n = nodes[i]
        # vertex-set distance (order free)
        D = np.linalg.norm(P[:, None] - n.vertices[None], axis=2)
        e = max(D.min(axis=1).max(), D.min(axis=0).max()) / n.scale
        if e < 5e-3:
            matched.add(i)
            errs.append(e)
            depth_hist[n.depth] = depth_hist.get(n.depth, 0) + 1
    unmatched = len(clean) - len(errs)
    print(f"[Blender] mesh: {ntri} triangles, {len(comps)} components, {len(clean)} clean 20-vertex dodecahedra")
    print(f"[Blender] matched {len(errs)} of them to distinct tree nodes "
          f"({len(matched)} distinct), unmatched {unmatched}; "
          f"max relative vertex error {max(errs):.2e}")
    total = {k: 5 ** k for k in range(depth + 1)}
    print("[Blender] matches by depth:", {k: f"{depth_hist.get(k, 0)}/{total[k]}" for k in total})
    displaced_stats(clean, nodes, tree)
    return len(matched), unmatched


def _pose(P):
    """Best (scale, rotation, centre) placing VERTICES onto the 20 points P."""
    c = P.mean(axis=0)
    s = np.linalg.norm(P - c, axis=1).mean() / np.linalg.norm(VERTICES[0])
    Q = (P - c) / s
    best = (np.inf, None)
    from scipy.spatial.transform import Rotation
    for R in Rotation.random(40, random_state=1).as_matrix():
        for _ in range(15):
            j = np.linalg.norm(Q[:, None] - (VERTICES @ R.T)[None], axis=2).argmin(axis=1)
            U, _, Wt = np.linalg.svd(VERTICES[j].T @ Q)
            R = Wt.T @ np.diag([1, 1, np.sign(np.linalg.det(Wt.T @ U.T))]) @ U.T
        e = np.linalg.norm(Q - VERTICES[j] @ R.T, axis=1).max()
        if e < best[0]:
            best = (e, R)
    return s, best[1], c, best[0]


def displaced_stats(clean, nodes, tree):
    """For clean dodecahedra that are not bit-exact: how far are they from a node?"""
    from dodecatree.geometry import symmetry_group
    G = symmetry_group()
    offs, rots, fits = [], [], []
    for P in clean:
        c = P.mean(axis=0)
        _, i = tree.query(c)
        n = nodes[i]
        D = np.linalg.norm(P[:, None] - n.vertices[None], axis=2)
        if max(D.min(axis=1).max(), D.min(axis=0).max()) / n.scale < 5e-3:
            continue
        s, R, c, fit = _pose(P)
        Rn = n.A / n.scale
        rel = min(np.degrees(np.arccos(np.clip((np.trace(R @ (Rn @ g).T) - 1) / 2, -1, 1))) for g in G)
        offs.append(np.linalg.norm(c - n.t) / n.scale)
        rots.append(rel)
        fits.append(fit)
    print(f"[Blender] the {len(offs)} non-exact clean dodecahedra are regular (max fit error "
          f"{max(fits):.3f}), lie within {max(offs):.2f} node sizes of a tree node "
          f"(median {np.median(offs):.3f}) and are rotated by at most {max(rots):.2f} deg")


def check_formal():
    leg = legacy_maps("cells", 45.0)
    best = crown_maps(LEGACY_G, LEGACY_D, np.radians(45.0))
    print("[formal] legacy map vs exact-constant map, per child:")
    for k, ((A, t), (B, s), (m, e)) in enumerate(zip(leg, best, crown_frames())):
        ax, ang = axis_angle(A / LEGACY_G)
        print(f"   child {k}: twist axis.e_k = {ax @ e:+.4f}, angle = {np.degrees(ang):.3f} deg, "
              f"|A-A*|/g = {np.abs(A - B).max() / LEGACY_G:.1e}, |t-t*| = {np.linalg.norm(t - s):.1e}")
    n_leg = grow(leg, 5)
    n_for = grow(best, 5)
    dev = max(np.abs(a.vertices - b.vertices).max() for a, b in zip(n_leg, n_for))
    print(f"[formal] depth-5 trees differ by at most {dev:.3e} (tree diameter ~ 4)")


if __name__ == "__main__":
    stl = sys.argv[1] if len(sys.argv) > 1 else "out/legacy_cells_solid.stl"
    npz = sys.argv[2] if len(sys.argv) > 2 else "out/dragon7.npz"
    check_cpp(stl)
    if Path(npz).exists():
        check_blend(npz)
    check_formal()

